A counterexample to a conjecture on simultaneous Waring identifiability

The new identifiable case appeared in \cite{AGMO}, together with the analysis on simultaneous identifiability of pairs of ternary forms recently developed in \cite{BG}, suggested the following conjecture towards a complete classification of all simultaneous Waring identifiable cases: for any $ d \geq 2 $, the general polynomial vectors consisting of $ d-1 $ ternary forms of degree $ d $ and a ternary form of degree $ d+1 $, with rank $ \frac{d^2+d+2}{2} $, are identifiable over $ \mathbf{C} $. In this paper, by means of a computer-aided procedure inspired to the one described in \cite{AGMO}, we obtain that the case $ d = 4 $ contradicts the previous conjecture, admitting at least $ 36 $ complex simultaneous Waring decompositions (of length $ 11 $) instead of $ 1 $.

==> anc/ternarie_4445/Eval/input_eval <==
CONFIG
 TrackType: -4;
END;
INPUT

function f_0, f_1, f_2, f_3, f_4, f_5, f_6, f_7, f_8, f_9, f_10, f_11, f_12, f_13, f_14, f_15, f_16, f_17, f_18, f_19, f_20, f_21, f_22, f_23, f_24, f_25, f_26, f_27, f_28, f_29, f_30, f_31, f_32, f_33, f_34, f_35, f_36, f_37, f_38, f_39, f_40, f_41, f_42, f_43, f_44, f_45, f_46, f_47, f_48, f_49, f_50, f_51, f_52, f_53, f_54, f_55, f_56, f_57, f_58, f_59, f_60, f_61, f_62, f_63, f_64, f_65;

variable_group 
v_0, v_1, v_2, v_3, v_4, v_5, v_6, v_7, v_8, v_9, v_10, v_11, 
v_12, v_13, v_14, v_15, v_16, v_17, v_18, v_19, v_20, v_21, v_22, v_23, v_24, v_25, v_26, v_27, v_28, v_29, v_30, v_31, v_32, v_33, v_34, v_35, v_36, v_37, v_38, v_39, v_40, v_41, v_42, v_43, v_44, v_45, v_46, v_47, v_48, v_49, v_50, v_51, v_52, v_53, v_54, v_55, v_56, v_57, v_58, v_59, v_60, v_61, v_62, v_63, v_64, v_65;



f_0 = 24*v_2+24*v_8+24*v_14+24*v_20+24*v_26+24*v_32+24*v_38+24*v_44+24*v_50+24*v_56+24*v_62;

f_1 = 24*v_0*v_2+24*v_6*v_8+24*v_12*v_14+24*v_18*v_20+24*v_24*v_26+24*v_30*v_32+24*v_36*v_38+24*v_42*v_44+24*v_48*v_50+24*v_54*v_56+24*v_60*v_62;

f_2 = 24*v_1*v_2+24*v_7*v_8+24*v_13*v_14+24*v_19*v_20+24*v_25*v_26+24*v_31*v_32+24*v_37*v_38+24*v_43*v_44+24*v_49*v_50+24*v_55*v_56+24*v_61*v_62;

f_3 = 24*v_0^2*v_2+24*v_6^2*v_8+24*v_12^2*v_14+24*v_18^2*v_20+24*v_24^2*v_26+24*v_30^2*v_32+24*v_36^2*v_38+24*v_42^2*v_44+24*v_48^2*v_50+24*v_54^2*v_56+24*v_60^2*v_62;

f_4 = 24*v_0*v_1*v_2+24*v_6*v_7*v_8+24*v_12*v_13*v_14+24*v_18*v_19*v_20+24*v_24*v_25*v_26+24*v_30*v_31*v_32+24*v_36*v_37*v_38+24*v_42*v_43*v_44+24*v_48*v_49*v_50+24*v_54*v_55*v_56+24*v_60*v_61*v_62;

f_5 = 24*v_1^2*v_2+24*v_7^2*v_8+24*v_13^2*v_14+24*v_19^2*v_20+24*v_25^2*v_26+24*v_31^2*v_32+24*v_37^2*v_38+24*v_43^2*v_44+24*v_49
^2*v_50+24*v_55^2*v_56+24*v_61^2*v_62;

f_6 = 24*v_0^3*v_2+24*v_6^3*v_8+24*v_12^3*v_14+24*v_18^3*v_20+24*v_24^3*v_26+24*v_30^3*v_32+24*v_36^3*v_38+24*v_42^3*v_44+24*v_48^3*v_50+24*v_54^3*v_56+24*v_60^3*v_62;

f_7 = 24*v_0^2*v_1*v_2+24*v_6^2*v_7*v_8+24*v_12^2*v_13*v_14+24*v_18^2*v_19*v_20+24*v_24^2*v_25*v_26+24*v_30^2*v_31*v_32+24*v_36^2*v_37*v_38+24*v_42^2*v_43*v_44+24*v_48^2*v_49*v_50+24*v_54^2*v_55*v_56+24*v_60^2*v_61*v_62;

f_8 = 24*v_0*v_1^2*v_2+24*v_6*v_7^2*v_8+24*v_12*v_13^2*v_14+24*v_18*v_19^2*v_20+24*v_24*v_25^2*v_26+24*v_30*v_31^2*v_32+24*v_36*v_37^2*v_38+24*v_42*v_43^2*v_44+24*v_48*v_49^2*v_50+24*v_54*v_55^2*v_56+24*v_60*v_61^2*v_62;

f_9 = 24*v_1^3*v_2+24*v_7^3*v_8+24*v_13^3*v_14+24*v_19^3*v_20+24*v_25^3*v_26+24*v_31^3*v_32+24*v_37^3*v_38+24*v_43^3*v_44+24*v_49
^3*v_50+24*v_55^3*v_56+24*v_61^3*v_62;

f_10 = 24*v_0^4*v_2+24*v_6^4*v_8+24*v_12^4*v_14+24*v_18^4*v_20
+24*v_24^4*v_26+24*v_30^4*v_32+24*v_36^4*v_38+24*v_42^4*v_44+24*v_48^4*v_50+24*v_54^4*v_56+24*v_60^4*v_62;

f_11 = 24*v_0^3*v_1*v_2+24*v_6^3*v_7*v_8+24*v_12^3*v_13*v_14+24*v_18^3*v_19*v_20+24*v_24^3*v_25*v_26+24*v_30^3*v_31*v_32+24*v_36^3*v_37*v_38+24*v_42^3*v_43*v_44+24*v_48^3*v_49*v_50+24*v_54^3*v_55*v_56+24*v_60^3*v_61*v_62;

f_12 = 24*v_0^2*v_1^2*v_2+24*v_6^2*v_7^2*v_8+24*v_12^2*v_13^2*v
_14+24*v_18^2*v_19^2*v_20+24*v_24^2*v_25^2*v_26+24*v_30^2*v_31^2*v_32+24*v_36^2*v_37^2*v_38+24*v_42^2*v_43^2*v_44+24*v_48^2*v_49^2*v_50+24*v_54^2*v_55^2*v_56+24*v_60^2*v_61^2*v_62;

f_13 = 24*v_0*v_1^3*v_2+24*v_6*v_7^3*v_8+24*v_12*v_13^3*v_14+24*v_18*v_19^3*v_20+24*v_24*v_25^3*v_26+24*v_30*v_31^3*v_32+24*v_36*v_37^3*v_38+24*v_42*v_43^3*v_44+24*v_48*v_49^3*v_50+24*v_54*v_55^3*v_56+24*v_60*v_61^3*v_62;

f_14 = 24*v_1^4*v_2+24*v_7^4*v_8+24*v_13^4*v_14+24*v_19^4*v_20+24*v_25^4*v_26+24*v_31^4*v_32+24*v_37^4*v_38+24*v_43^4*v_44+24*v_49^4*v_50+24*v_55^4*v_56+24*v_61^4*v_62;



f_15 = 24*v_3+24*v_9+24*v_15+24*v_21+24*v_27+24*v_33+24*v_39+24*v_45+24*v_51+24*v_57+24*v_63;

f_16 = 24*v_0*v_3+24*v_6*v_9+24*v_12*v_15+24*v_18*v_21+24*v_24*v_27+24*v_30*v_33+24*v_36*v_39+24*v_42*v_45+24*v_48*v_51+24*v_54*v_57+24*v_60*v_63;

f_17 = 24*v_1*v_3+24*v_7*v_9+24*v_13*v_15+24*v_19*v_21+24*v_25*v_27+24*v_31*v_33+24*v_37*v_39+24*v_43*v_45+24*v_49*v_51+24*v_55*v_57+24*v_61*v_63;

f_18 = 24*v_0^2*v_3+24*v_6^2*v_9+24*v_12^2*v_15+24*v_18^2*v_21+24*v_24^2*v_27+24*v_30^2*v_33+24*v_36^2*v_39+24*v_42^2*v_45+24*v_48^2*v_51+24*v_54^2*v_57+24*v_60^2*v_63;

f_19 = 24*v_0*v_1*v_3+24*v_6*v_7*v_9+24*v_12*v_13*v_15+24*v_18*v_19*v_21+24*v_24*v_25*v_27+24*v_30*v_31*v_33+24*v_36*v_37*v_39+24*v_42*v_43*v_45+24*v_48*v_49*v_51+24*v_54*v_55*v_57+24*v_60*v_61*v_63;

f_20 = 24*v_1^2*v_3+24*v_7^2*v_9+24*v_13^2*v_15+24*v_19^2*v_21+24*v_25^2*v_27+24*v_31^2*v_33+24*v_37^2*v_39+24*v_43^2*v_45+24*v_49
^2*v_51+24*v_55^2*v_57+24*v_61^2*v_63;

f_21 = 24*v_0^3*v_3+24*v_6^3*v_9+24*v_12^3*v_15+24*v_18^3*v_21
+24*v_24^3*v_27+24*v_30^3*v_33+24*v_36^3*v_39+24*v_42^3*v_45+24*v_48^3*v_51+24*v_54^3*v_57+24*v_60^3*v_63;

f_22 = 24*v_0^2*v_1*v_3+24*v_6^2*v_7*v_9+24*v_12^2*v_13*v_15+24*v_18^2*v_19*v_21+24*v_24^2*v_25*v_27+24*v_30^2*v_31*v_33+24*v_36^2*v_37*v_39+24*v_42^2*v_43*v_45+24*v_48^2*v_49*v_51+24*v_54^2*v_55*v_57+24*v_60^2*v_61*v_63;

f_23 = 24*v_0*v_1^2*v_3+24*v_6*v_7^2*v_9+24*v_12*v_13^2*v_15+24
*v_18*v_19^2*v_21+24*v_24*v_25^2*v_27+24*v_30*v_31^2*v_33+24*v_36*v_37^2*v_39+24*v_42*v_43^2*v_45+24*v_48*v_49^2*v_51+24*v_54*v_55^2*v_57+24*v_60*v_61^2*v_63;

f_24 = 24*v_1^3*v_3+24*v_7^3*v_9+24*v_13^3*v_15+24*v_19^3*v_21+24*v_25^3*v_27+24*v_31^3*v_33+24*v_37^3*v_39+24*v_43^3*v_45+24*v_49
^3*v_51+24*v_55^3*v_57+24*v_61^3*v_63;

f_25 = 24*v_0^4*v_3+24*v_6^4*v_9+24*v_12^4*v_15+24*v_18^4*v_21
+24*v_24^4*v_27+24*v_30^4*v_33+24*v_36^4*v_39+24*v_42^4*v_45+24*v_48^4*v_51+24*v_54^4*v_57+24*v_60^4*v_63;

f_26 = 24*v_0^3*v_1*v_3+24*v_6^3*v_7*v_9+24*v_12^3*v_13*v_15+24*v_18^3*v_19*v_21+24*v_24^3*v_25*v_27+24*v_30^3*v_31*v_33+24*v_36^3*v_37*v_39+24*v_42^3*v_43*v_45+24*v_48^3*v_49*v_51+24*v_54^3*v_55*v_57+24*v_60^3*v_61*v_63;

f_27 = 24*v_0^2*v_1^2*v_3+24*v_6^2*v_7^2*v_9+24*v_12^2*v_13^2*v
_15+24*v_18^2*v_19^2*v_21+24*v_24^2*v_25^2*v_27+24*v_30^2*v_31^2*v_33+24*v_36^2*v_37^2*v_39+24*v_42^2*v_43^2*v_45+24*v_48^2*v_49^2*v_51+24*v_54^2*v_55^2*v_57+24*v_60^2*v_61^2*v_63;

f_28 = 24*v_0*v_1^3*v_3+24*v_6*v_7^3*v_9+24*v_12*v_13^3*v_15+24*v_18*v_19^3*v_21+24*v_24*v_25^3*v_27+24*v_30*v_31^3*v_33+24*v_36*v_37^3*v_39+24*v_42*v_43^3*v_45+24*v_48*v_49^3*v_51+24*v_54*v_55^3*v_57+24*v_60*v_61^3*v_63;

f_29 = 24*v_1^4*v_3+24*v_7^4*v_9+24*v_13^4*v_15+24*v_19^4*v_21+24*v_25^4*v_27+24*v_31^4*v_33+24*v_37^4*v_39+24*v_43^4*v_45+24*v_49^4*v_51+24*v_55^4*v_57+24*v_61^4*v_63;



f_30 = 24*v_4+24*v_10+24*v_16+24*v_22+24*v_28+24*v_34+24*v_40+24*v_46+24*v_52+24*v_58+24*v_64; 

f_31 = 24*v_0*v_4+24*v_6*v_10+24*v_12*v_16+24*v_18*v_22+24*v_24*v_28+24*v_30*v_34+24*v_36*v_40+24*v_42*v_46+24*v_48*v_52+24*v_54*v_58+24*v_60*v_64; 

f_32 = 24*v_1*v_4+24*v_7*v_10+24*v_13*v_16+24*v_19*v_22+24*v_25*v_28+24*v_31*v_34+24*v_37*v_40+24*v_43*v_46+24*v_49*v_52+24*v_55*v_58+24*v_61*v_64;

f_33 = 24*v_0^2*v_4+24*v_6^2*v_10+24*v_12^2*v_16+24*v_18^2*v_22+24*v_24^2*v_28+24*v_30^2*v_34+24*v_36^2*v_40+24*v_42^2*v_46+24*v_48^2*v_52+24*v_54^2*v_58+24*v_60^2*v_64;

f_34 = 24*v_0*v_1*v_4+24*v_6*v_7*v_10+24*v_12*v_13*v_16+24*v_18*v_19*v_22+24*v_24*v_25*v_28+24*v_30*v_31*v_34+24*v_36*v_37*v_40+24*v_42*v_43*v_46+24*v_48*v_49*v_52+24*v_54*v_55*v_58+24*v_60*v_61*v_64;

f_35 = 24*v_1^2*v_4+24*v_7^2*v_10+24*v_13^2*v_16+24*v_19^2*v_22+24*v_25^2*v_28+24*v_31^2*v_34+24*v_37^2*v_40+24*v_43^2*v_46+
24*v_49^2*v_52+24*v_55^2*v_58+24*v_61^2*v_64;

f_36 = 24*v_0^3*v_4+24*v_6^3*v_10+24*v_12^3*v_16+24*v_18^3*v_22+24*v_24^3*v_28+24*v_30^3*v_34+24*v_36^3*v_40+24*v_42^3*v_46+24*v_48^3*v_52+24*v_54^3*v_58+24*v_60^3*v_64;

f_37 = 24*v_0^2*v_1*v_4+24*v_6^2*v_7*v_10+24*v_12^2*v_13*v_16+24*v_18^2*v_19*v_22+24*v_24^2*v_25*v_28+24*v_30^2*v_31*v_34+24*v_36^2*v_37*v_40+24*v_42^2*v_43*v_46+24*v_48^2*v_49*v_52+24*v_54^2*v_55*v_58+24*v_60^2*v_61*v_64;

f_38 = 24*v_0*v_1^2*v_4+24*v_6*v_7^2*v_10+24*v_12*v_13^2*v_16+24*v_18*v_19^2*v_22+24*v_24*v_25^2*v_28+24*v_30*v_31^2*v_34+24*v_36*v_37^2*v_40+24*v_42*v_43^2*v_46+24*v_48*v_49^2*v_52+24*v_54*v_55^2*v_58+24*v_60*v_61^2*v_64;

f_39 = 24*v_1^3*v_4+24*v_7^3*v_10+24*v_13^3*v_16+24*v_19^3*v_22+24*v_25^3*v_28+24*v_31^3*v_34+24*v_37^3*v_40+24*v_43^3*v_46+24*v_49^3*v_52+24*v_55^3*v_58+24*v_61^3*v_64;

f_40 = 24*v_0^4*v_4+24*v_6^4*v_10+24*v_12^4*v_16+24*v_18^4*v_22+24*v_24^4*v_28+24*v_30^4*v_34+24*v_36^4*v_40+24*v_42^4*v_46+24*v_48^4*v_52+24*v_54^4*v_58+24*v_60^4*v_64;

f_41 = 24*v_0^3*v_1*v_4+24*v_6^3*v_7*v_10+24*v_12^3*v_13*v_16+24*v_18^3*v_19*v_22+24*v_24^3*v_25*v_28+24*v_30^3*v_31*v_34+24*v_36^3*v_37*v_40+24*v_42^3*v_43*v_46+24*v_48^3*v_49*v_52+24*v_54^3*v_55*v_58+24*v_60^3*v_61*v_64;

f_42 = 24*v_0^2*v_1^2*v_4+24*v_6^2*v_7^2*v_10+24*v_12^2*v_13^2*v_16+24*v_18^2*v_19^2*v_22+24*v_24^2*v_25^2*v_28+24*v_30^2*v_31^2*v_34+24*v_36^2*v_37^2*v_40+24*v_42^2*v_43^2*v_46+24*v_48^2*v_49^2*v_52+24*v_54^2*v_55^2*v_58+24*v_60^2*v_61^2*v_64;

f_43 = 24*v_0*v_1^3*v_4+24*v_6*v_7^3*v_10+24*v_12*v_13^3*v_16+24*v_18*v_19^3*v_22+24*v_24*v_25^3*v_28+24*v_30*v_31^3*v_34+24*v_36*v_37^3*v_40+24*v_42*v_43^3*v_46+24*v_48*v_49^3*v_52+24*v_54*v_55^3*v_58+24*v_60*v_61^3*v_64;

f_44 = 24*v_1^4*v_4+24*v_7^4*v_10+24*v_13^4*v_16+24*v_19^4*v_22+
24*v_25^4*v_28+24*v_31^4*v_34+24*v_37^4*v_40+24*v_43^4*v_46+24*v_49^4*v_52+24*v_55^4*v_58+24*v_61^4*v_64;




f_45 = 19*v_5+19*v_11+19*v_17+19*v_23+19*v_29+19*v_35+19*v_41+19*v_47+19*v_53+19*v_59+19*v_65;

f_46 = 19*v_0*v_5+19*v_6*v_11+19*v_12*v_17+19*v_18*v_23+19*v_24*v_29+19*v_30*v_35+19*v_36*v_41+19*v_42*v_47+19*v_48*v_53+19*v_54*v_59+19*v_60*v_65;

f_47 = 19*v_1*v_5+19*v_7*v_11+19*v_13*v_17+19*v_19*v_23+19*v_25*v_29+19*v_31*v_35+19*v_37*v_41+19*v_43*v_47+19*v_49*v_53+19*v_55*v_59+19*v_61*v_65;

f_48 = 19*v_0^2*v_5+19*v_6^2*v_11+19*v_12^2*v_17+19*v_18^2*v_23+19*v_24^2*v_29+19*v_30^2*v_35+19*v_36^2*v_41+19*v_42^2*v_47+19*v_48^2*v_53+19*v_54^2*v_59+19*v_60^2*v_65;

f_49 = 19*v_0*v_1*v_5+19*v_6*v_7*v_11+19*v_12*v_13*v_17+19*v_18*v_19*v_23+19*v_24*v_25*v_29+19*v_30*v_31*v_35+19*v_36*v_37*v_41+19*v_42*v_43*v_47+19*v_48*v_49*v_53+19*v_54*v_55*v_59+19*v_60*v_61*v_65;

f_50 = 19*v_1^2*v_5+19*v_7^2*v_11+19*v_13^2*v_17+19*v_19^2*v_23+19*v_25^2*v_29+19*v_31^2*v_35+19*v_37^2*v_41+19*v_43^2*v_47+19*v_49^2*v_53+19*v_55^2*v_59+19*v_61^2*v_65;

f_51 = 19*v_0^3*v_5+19*v_6^3*v_11+19*v_12^3*v_17+19*v_18^3*v_23+19*v_24^3*v_29+19*v_30^3*v_35+19*v_36^3*v_41+19*v_42^3*v_47+19*v_48^3*v_53+19*v_54^3*v_59+19*v_60^3*v_65;

f_52 = 19*v_0^2*v_1*v_5+19*v_6^2*v_7*v_11+19*v_12^2*v_13*v_17+19*v_18^2*v_19*v_23+19*v_24^2*v_25*v_29+19*v_30^2*v_31*v_35+19*v_36^2*v_37*v_41+19*v_42^2*v_43*v_47+19*v_48^2*v_49*v_53+19*v_54^2*v_55*v_59+19*v_60^2*v_61*v_65;

f_53 = 19*v_0*v_1^2*v_5+19*v_6*v_7^2*v_11+19*v_12*v_13^2*v_17+19*v_18*v_19^2*v_23+19*v_24*v_25^2*v_29+19*v_30*v_31^2*v_35+19*v_36*v_37^2*v_41+19*v_42*v_43^2*v_47+19*v_48*v_49^2*v_53+19*v_54*v_55^2*v_59+19*v_60*v_61^2*v_65;

f_54 = 19*v_1^3*v_5+19*v_7^3*v_11+19*v_13^3*v_17+19*v_19^3*v_23+19*v_25^3*v_29+19*v_31^3*v_35+19*v_37^3*v_41+19*v_43^3*v_47+19*v_49^3*v_53+19*v_55^3*v_59+19*v_61^3*v_65;

f_55 = 19*v_0^4*v_5+19*v_6^4*v_11+19*v_12^4*v_17+19*v_18^4*v_23+19*v_24^4*v_29+19*v_30^4*v_35+19*v_36^4*v_41+19*v_42^4*v_47+19*v_48^4*v_53+19*v_54^4*v_59+19*v_60^4*v_65;

f_56 = 19*v_0^3*v_1*v_5+19*v_6^3*v_7*v_11+19*v_12^3*v_13*v_17+19*v_18^3*v_19*v_23+19*v_24^3*v_25*v_29+19*v_30^3*v_31*v_35+19*v_36^3*v_37*v_41+19*v_42^3*v_43*v_47+19*v_48^3*v_49*v_53+19*v_54^3*v_55*v_59+19*v_60^3*v_61*v_65;

f_57 = 19*v_0^2*v_1^2*v_5+19*v_6^2*v_7^2*v_11+19*v_12^2*v_13^2*v_17+19*v_18^2*v_19^2*v_23+19*v_24^2*v_25^2*v_29+19*v_30^2*v_31^2*v_35+19*v_36^2*v_37^2*v_41+19*v_42^2*v_43^2*v_47+19*v_48^2*v_49^2*v_53+19*v_54^2*v_55^2*v_59+19*v_60^2*v_61^2*v_65;

f_58 = 19*v_0*v_1^3*v_5+19*v_6*v_7^3*v_11+19*v_12*v_13^3*v_17+19*v_18*v_19^3*v_23+19*v_24*v_25^3*v_29+19*v_30*v_31^3*v_35+19*v_36*v_37^3*v_41+19*v_42*v_43^3*v_47+19*v_48*v_49^3*v_53+19*v_54*v_55^3*v_59+19*v_60*v_61^3*v_65;

f_59 = 19*v_1^4*v_5+19*v_7^4*v_11+19*v_13^4*v_17+19*v_19^4*v_23+
19*v_25^4*v_29+19*v_31^4*v_35+19*v_37^4*v_41+19*v_43^4*v_47+19*v_49^4*v_53+19*v_55^4*v_59+19*v_61^4*v_65;

f_60 = 19*v_0^5*v_5+19*v_6^5*v_11+19*v_12^5*v_17+19*v_18^5*v_23+19*v_24^5*v_29+19*v_30^5*v_35+19*v_36^5*v_41+19*v_42^5*v_47+19*v_48^5*v_53+19*v_54^5*v_59+19*v_60^5*v_65;

f_61 = 19*v_0^4*v_1*v_5+19*v_6^4*v_7*v_11+19*v_12^4*v_13*v_17+19*v_18^4*v_19*v_23+19*v_24^4*v_25*v_29+19*v_30^4*v_31*v_35+19*v_36^4*v_37*v_41+19*v_42^4*v_43*v_47+19*v_48^4*v_49*v_53+19*v_54^4*v_55*v_59+19*v_60^4*v_61*v_65;

f_62 = 19*v_0^3*v_1^2*v_5+19*v_6^3*v_7^2*v_11+19*v_12^3*v_13^2*v_17+19*v_18^3*v_19^2*v_23+19*v_24^3*v_25^2*v_29+19*v_30^3*v_31^2*v_35+19*v_36^3*v_37^2*v_41+19*v_42^3*v_43^2*v_47+19*v_48^3*v_49^2*v_53+19*v_54^3*v_55^2*v_59+19*v_60^3*v_61^2*v_65;

f_63 = 19*v_0^2*v_1^3*v_5+19*v_6^2*v_7^3*v_11+19*v_12^2*v_13^3*v_17+19*v_18^2*v_19^3*v_23+19*v_24^2*v_25^3*v_29+19*v_30^2*v_31^3*v_35+19*v_36^2*v_37^3*v_41+19*v_42^2*v_43^3*v_47+19*v_48^2*v_49^3*v_53+19*v_54^2*v_55^3*v_59+19*v_60^2*v_61^3*v_65;

f_64 = 19*v_0*v_1^4*v_5+19*v_6*v_7^4*v_11+19*v_12*v_13^4*v_17+19*v_18*v_19^4*v_23+19*v_24*v_25^4*v_29+19*v_30*v_31^4*v_35+19*v_36*v_37^4*v_41+19*v_42*v_43^4*v_47+19*v_48*v_49^4*v_53+19*v_54*v_55^4*v_59+19*v_60*v_61^4*v_65;

f_65 = 19*v_1^5*v_5+19*v_7^5*v_11+19*v_13^5*v_17+19*v_19^5*v_23+19*v_25^5*v_29+19*v_31^5*v_35+19*v_37^5*v_41+19*v_43^5*v_47+19*v_49^5*v_53+19*v_55^5*v_59+19*v_61^5*v_65;


END;



==> anc/ternarie_4445/Eval/start_good <==
1

-0.917867308121220e-01 -0.524559942662150e-01
-0.882527532557760e-01 -0.215529282625650e-01
0.802256643629860e+00 0.992768807700880e-01
0.752472902826010e-01 0.836756980177570e-01
-0.012502093548760e-01 -0.653023908563370e-01
0.499965370038940e-01 0.930302999811950e-01
0.119541680224431e-01 -0.022259341803540e-01
-0.656057771083370e+00 -0.989154681970011e-01
-0.411549110491870e-01 0.409229228932620e-01
-0.257070109519970e-01 -0.800581622196630e-01
0.294191400826210e-01 -0.733277239264020e-01
-0.750700782420560e-01 0.269964597599590e-01
0.830647057133760e-01 0.692512392347510e-01
-0.026318665541210e-01 0.645005533395110e-01
-0.252016941613800e-01 0.794757240205400e-01
0.662890126034720e-01 0.995431379195410e-01
-0.498635837727520e-01 -0.615924770819910e-01
-0.436378620768880e-01 0.685826277175581e-01
-0.037776998327460e+00 -0.987302339929000e-01
0.225195917485460e-01 -0.913504462568270e-01
0.366967625095110e-01 0.762232472401440e-01
0.363491701837950e-01 -0.510701233316760e-01
-0.075057135421950e-01 0.515462343674660e-01
-0.554394894892720e-01 0.902667417205650e-01
0.901539106331100e-01 0.207496543674030e-01
0.211377682018530e-01 0.470324882676060e-01
0.637407925571110e-01 0.865033972839470e-01
0.404821190992460e-01 -0.720760606466280e-01
-0.815152102127080e-01 -0.238861885041110e-01
-0.436378620768880e-01 0.685826277175581e-01
-0.037776998327460e+00 -0.987302339929000e-01
0.225195917485460e-01 -0.113504462568270e-01
0.366967625095110e-01 0.362232472401440e-01
0.363491701837950e-01 -0.510701233316760e-01
-0.075057135421950e-01 0.115462343674660e-01
-0.554394894892720e-01 0.902667417205650e-01
0.901539106331100e-01 0.207496543674030e-01
0.011377682018530e-01 0.470324882676060e-01
0.637407925571110e-01 0.865033972839470e-01
0.494821190992460e-01 -0.720760606466280e-01
-0.815152102127080e-01 -0.238861885041110e-01
0.417745789016570e-01 -0.668933367004830e-01
-0.295293887908490e-01 -0.482915927950661e-01
-0.061058003667060e-01 -0.911115080411931e-01
-0.044247658494601e-01 -0.054484948458080e-01
-0.008459618609850e-01 0.910571769535950e-01
0.092129936226110e+00 0.076221000430060e-01
0.481403826077800e-01 0.333913958471820e-01
0.333316331313800e-01 0.898787280285400e-01
0.492494124044420e-01 0.488444479392410e-01
-0.434435437717520e-01 -0.225923570329910e-01
-0.746378206768880e-01 0.775862222225581e-01
-0.799459543603450e-01 0.551071697535550e-01
0.895539936226110e+00 0.945655346430060e-01
-0.532316331313800e-01 0.333787280285400e-01
0.333494124044420e-01 0.444444479392410e-01
-0.433335437717520e-01 -0.225923570329910e-01
-0.976378206768880e-01 0.065862222225581e-01
-0.044459543603450e-01 0.951071697535550e-01
0.803439936226110e+00 0.905621346430060e-01
0.597821190992460e-01 0.123760606466280e-01
0.896152102127080e-01 0.327761885041110e-01
-0.437745789016570e-01 0.557933367004830e-01
0.925293887908490e-01 -0.484515927950661e-01
0.361058003667060e-01 0.192215080411931e-01
0.517745789016570e-01 0.557133367004830e-01


==> anc/ternarie_4445/Monodromy/CreateStart.m <==
function [] = CreateStart(Pts, numPts, numVars, fileLocation)

% open file
ST = fopen(fileLocation, 'w');

% print the number of start points
fprintf(ST, '%d\n\n', numPts);

% loop through to print the points
for j = 1:numPts
    for k = 1:numVars
        fprintf(ST, '%.15e %.15e\n', real(Pts(j,k)), imag(Pts(j,k)));
    end;
    fprintf(ST, '\n');
end;

% close file
fclose(ST);




==> anc/ternarie_4445/Monodromy/ReadInStart.m <==
function [numPts, Pts] = ReadInStart(numVars, fileLocation)

% open file
RF = fopen(fileLocation, 'r');

% make sure the file exists
if RF == -1
    % file does not exist
    disp(['The file ''', fileLocation, ''' does not exist!']);
    numPts = 0;
    Pts = 0;
    return;
end;

% read in the number of points
numPts = fscanf(RF, '%d', 1);

% setup Pts
Pts = zeros(numPts, numVars);

% loop through to read in the points
tempR = 0; tempI = 0;
for k = 1:numPts
    % read in the point
    for j = 1:numVars
        tempR = fscanf(RF, '%e', 1);
        tempI = fscanf(RF, '%e', 1);
        Pts(k,j) = tempR + 1i * tempI;
    end;
end;

% close file
fclose(RF);



==> anc/ternarie_4445/Monodromy/final_parameters <==
66

1.924316919018999e+01 1.224693466849836e+01
-1.439784601744470e+00 -9.778349014567680e-01
-1.153483616564265e+00 -1.101368677436774e+00
3.796660240855967e-02 2.334677901880502e-01
8.990030055188716e-02 1.189885513730273e-01
-4.259302404197653e-01 3.412264714176864e-01
1.292117176665144e-03 -1.608783821432464e-02
-6.757054280470031e-03 -1.793693020887139e-02
-1.552475900673624e-02 -1.097316560999830e-02
3.728471352714529e-01 -1.452421575201053e-01
-1.261782135574859e-03 1.970220272556084e-03
-5.757176235263408e-04 2.037562851751939e-03
-8.074816000884165e-05 1.983421756105848e-03
4.596678268474545e-03 -7.559806894330976e-04
-2.649074082802566e-01 5.066044882200665e-02
4.749591745829905e+00 -3.924879752478697e-01
-1.178426637163638e-03 -6.299423984140398e-01
2.103636681998706e-01 9.823878114681182e-01
8.836722862340402e-04 4.769332847075486e-02
-1.072389033906293e-03 4.005223172541377e-02
-1.070108822930984e-02 -8.918609896371994e-01
7.591834168266838e-03 -5.369557603936152e-03
4.392048378792066e-03 -2.198822375684752e-03
5.629147161816746e-04 -1.179218766247245e-02
-8.013150405433273e-02 5.831284061971517e-01
-4.229806310071890e-04 -2.363053505381645e-04
5.606926122272755e-05 -9.032902285011349e-05
1.230475239494774e-04 -4.410990200499304e-05
5.999001999825846e-04 7.445041877094147e-03
1.113360708183603e-01 -3.744545235902705e-01
-3.741424144384488e+00 -1.882692611210605e-01
-5.015191924067615e-01 -6.163410989751069e-01
-6.499410930394012e-01 9.161656953150970e-01
7.191902076939224e-03 -7.259656468349147e-02
1.780056922977392e-02 -3.796941359510835e-02
5.228926566762745e-01 -6.664512883570088e-01
-5.362093256345954e-04 -1.560205915815836e-03
1.066797234456074e-03 9.209841194645350e-04
5.082828038150445e-03 -7.187410096289343e-03
-4.102850666486904e-01 3.756869554616316e-01
5.766742277673523e-04 1.605923661576775e-04
4.638115657958846e-04 2.387894340478142e-04
3.064096102664456e-04 1.031597693322174e-04
-3.879457264465837e-03 5.451826527075463e-03
3.053314136180345e-01 -2.046685735599719e-01
3.073138220136381e+01 1.225622671126129e+01
-1.701452744774090e-01 1.948326011286681e+00
2.257979973282683e+00 1.476383643178391e+00
-1.352850131232190e-01 1.328495142318144e-02
-9.462272678811172e-02 6.744841252861775e-02
-6.832482916733505e-01 1.677044543429901e-01
-1.509049855596319e-02 -4.805068992918043e-03
-7.847791238834410e-03 -4.438996234107858e-03
-1.618152009570455e-02 -8.589217843844389e-04
4.328697406279973e-01 4.910953077674830e-02
4.229960192062735e-04 -1.494971835720237e-03
-4.351879674403114e-04 -6.168331631982556e-04
-5.752266870714508e-04 -1.147960538746307e-04
4.784323538975076e-03 -5.169916298292226e-04
-2.850664397073462e-01 -7.348013508518768e-02
2.063055306745175e-04 -5.739662824037554e-05
1.470808632338912e-04 -6.598433084044840e-05
6.814662944308677e-05 -5.539772339957685e-05
9.535992177845790e-05 -4.983994531454513e-05
-3.553025892194477e-03 -2.745499226254935e-04
1.792371322295225e-01 7.640080290733198e-02



==> anc/ternarie_4445/Monodromy/input_move <==
CONFIG
 ParameterHomotopy: 2;
 MPType: 0; % use only double precision for speed
 TrackTolBeforeEG: 1e-6;
 TrackTolDuringEG: 1e-6;
 FinalTol: 1e-9;
 
 CondNumThreshold: 1e300;
END;
INPUT

function f_0, f_1, f_2, f_3, f_4, f_5, f_6, f_7, f_8, f_9, f_10, f_11, f_12, f_13, f_14, f_15, f_16, f_17, f_18, f_19, f_20, f_21, f_22, f_23, f_24, f_25, f_26, f_27, f_28, f_29, f_30, f_31, f_32, f_33, f_34, f_35, f_36, f_37, f_38, f_39, f_40, f_41, f_42, f_43, f_44, f_45, f_46, f_47, f_48, f_49, f_50, f_51, f_52, f_53, f_54, f_55, f_56, f_57, f_58, f_59, f_60, f_61, f_62, f_63, f_64, f_65;


parameter p_0, p_1, p_2, p_3, p_4, p_5, p_6, p_7, p_8, p_9, p_10, p_11, p_12, p_13, p_14, p_15, p_16, p_17, p_18, p_19, p_20, p_21, p_22, p_23, p_24, p_25, p_26, p_27, p_28, p_29, p_30, p_31, p_32, p_33, p_34, p_35, p_36, p_37, p_38, p_39, p_40, p_41, p_42, p_43, p_44, p_45, p_46, p_47, p_48, p_49, p_50, p_51, p_52, p_53, p_54, p_55, p_56, p_57, p_58, p_59, p_60, p_61, p_62, p_63, p_64, p_65;

variable_group 
v_0, v_1, v_2, v_3, v_4, v_5, v_6, v_7, v_8, v_9, v_10, v_11, 
v_12, v_13, v_14, v_15, v_16, v_17, v_18, v_19, v_20, v_21, v_22, v_23, v_24, v_25, v_26, v_27, v_28, v_29, v_30, v_31, v_32, v_33, v_34, v_35, v_36, v_37, v_38, v_39, v_40, v_41, v_42, v_43, v_44, v_45, v_46, v_47, v_48, v_49, v_50, v_51, v_52, v_53, v_54, v_55, v_56, v_57, v_58, v_59, v_60, v_61, v_62, v_63, v_64, v_65;


f_0 = -p_0+24*v_2+24*v_8+24*v_14+24*v_20+24*v_26+24*v_32+24*v_38+24*v_44+24*v_50+24*v_56+24*v_62;

f_1 = -p_1+24*v_0*v_2+24*v_6*v_8+24*v_12*v_14+24*v_18*v_20+24*v_24*v_26+24*v_30*v_32+24*v_36*v_38+24*v_42*v_44+24*v_48*v_50+24*v_54*v_56+24*v_60*v_62;

f_2 = -p_2+24*v_1*v_2+24*v_7*v_8+24*v_13*v_14+24*v_19*v_20+24*v_25*v_26+24*v_31*v_32+24*v_37*v_38+24*v_43*v_44+24*v_49*v_50+24*v_55*v_56+24*v_61*v_62;

f_3 = -p_3+24*v_0^2*v_2+24*v_6^2*v_8+24*v_12^2*v_14+24*v_18^2*v_20+24*v_24^2*v_26+24*v_30^2*v_32+24*v_36^2*v_38+24*v_42^2*v_44+24*v_48^2*v_50+24*v_54^2*v_56+24*v_60^2*v_62;

f_4 = -p_4+24*v_0*v_1*v_2+24*v_6*v_7*v_8+24*v_12*v_13*v_14+24*v_18*v_19*v_20+24*v_24*v_25*v_26+24*v_30*v_31*v_32+24*v_36*v_37*v_38+24*v_42*v_43*v_44+24*v_48*v_49*v_50+24*v_54*v_55*v_56+24*v_60*v_61*v_62;

f_5 = -p_5+24*v_1^2*v_2+24*v_7^2*v_8+24*v_13^2*v_14+24*v_19^2*v_20+24*v_25^2*v_26+24*v_31^2*v_32+24*v_37^2*v_38+24*v_43^2*v_44+24*v_49^2*v_50+24*v_55^2*v_56+24*v_61^2*v_62;

f_6 = -p_6+24*v_0^3*v_2+24*v_6^3*v_8+24*v_12^3*v_14+24*v_18^3*v_20+24*v_24^3*v_26+24*v_30^3*v_32+24*v_36^3*v_38+24*v_42^3*v_44+24*v_48^3*v_50+24*v_54^3*v_56+24*v_60^3*v_62;

f_7 = -p_7+24*v_0^2*v_1*v_2+24*v_6^2*v_7*v_8+24*v_12^2*v_13*v_14+24*v_18^2*v_19*v_20+24*v_24^2*v_25*v_26+24*v_30^2*v_31*v_32+24*v_36^2*v_37*v_38+24*v_42^2*v_43*v_44+24*v_48^2*v_49*v_50+24*v_54^2*v_55*v_56+24*v_60^2*v_61*v_62;

f_8 = -p_8+24*v_0*v_1^2*v_2+24*v_6*v_7^2*v_8+24*v_12*v_13^2*v_14+24*v_18*v_19^2*v_20+24*v_24*v_25^2*v_26+24*v_30*v_31^2*v_32+24*v_36*v_37^2*v_38+24*v_42*v_43^2*v_44+24*v_48*v_49^2*v_50+24*v_54*v_55^2*v_56+24*v_60*v_61^2*v_62;

f_9 = -p_9+24*v_1^3*v_2+24*v_7^3*v_8+24*v_13^3*v_14+24*v_19^3*v_20+24*v_25^3*v_26+24*v_31^3*v_32+24*v_37^3*v_38+24*v_43^3*v_44+24*v_49^3*v_50+24*v_55^3*v_56+24*v_61^3*v_62;

f_10 = -p_10+24*v_0^4*v_2+24*v_6^4*v_8+24*v_12^4*v_14+24*v_18^4*v_20+24*v_24^4*v_26+24*v_30^4*v_32+24*v_36^4*v_38+24*v_42^4*v_44+24*v_48^4*v_50+24*v_54^4*v_56+24*v_60^4*v_62;

f_11 = -p_11+24*v_0^3*v_1*v_2+24*v_6^3*v_7*v_8+24*v_12^3*v_13*v_14+24*v_18^3*v_19*v_20+24*v_24^3*v_25*v_26+24*v_30^3*v_31*v_32+24*v_36^3*v_37*v_38+24*v_42^3*v_43*v_44+24*v_48^3*v_49*v_50+24*v_54^3*v_55*v_56+24*v_60^3*v_61*v_62;

f_12 = -p_12+24*v_0^2*v_1^2*v_2+24*v_6^2*v_7^2*v_8+24*v_12^2*v_13^2*v_14+24*v_18^2*v_19^2*v_20+24*v_24^2*v_25^2*v_26+24*v_30^2*v_31^2*v_32+24*v_36^2*v_37^2*v_38+24*v_42^2*v_43^2*v_44+24*v_48^2*v_49^2*v_50+24*v_54^2*v_55^2*v_56+24*v_60^2*v_61^2*v_62;

f_13 = -p_13+24*v_0*v_1^3*v_2+24*v_6*v_7^3*v_8+24*v_12*v_13^3*v_14+24*v_18*v_19^3*v_20+24*v_24*v_25^3*v_26+24*v_30*v_31^3*v_32+24*v_36*v_37^3*v_38+24*v_42*v_43^3*v_44+24*v_48*v_49^3*v_50+24*v_54*v_55^3*v_56+24*v_60*v_61^3*v_62;

f_14 = -p_14+24*v_1^4*v_2+24*v_7^4*v_8+24*v_13^4*v_14+24*v_19^4*v_20+24*v_25^4*v_26+24*v_31^4*v_32+24*v_37^4*v_38+24*v_43^4*v_44+24*v_49^4*v_50+24*v_55^4*v_56+24*v_61^4*v_62;



f_15 = -p_15+24*v_3+24*v_9+24*v_15+24*v_21+24*v_27+24*v_33+24*v_39+24*v_45+24*v_51+24*v_57+24*v_63;

f_16 = -p_16+24*v_0*v_3+24*v_6*v_9+24*v_12*v_15+24*v_18*v_21+24*v_24*v_27+24*v_30*v_33+24*v_36*v_39+24*v_42*v_45+24*v_48*v_51+24*v_54*v_57+24*v_60*v_63;

f_17 = -p_17+24*v_1*v_3+24*v_7*v_9+24*v_13*v_15+24*v_19*v_21+24*v_25*v_27+24*v_31*v_33+24*v_37*v_39+24*v_43*v_45+24*v_49*v_51+24*v_55*v_57+24*v_61*v_63;

f_18 = -p_18+24*v_0^2*v_3+24*v_6^2*v_9+24*v_12^2*v_15+24*v_18^2*v_21+24*v_24^2*v_27+24*v_30^2*v_33+24*v_36^2*v_39+24*v_42^2*v_45+24*v_48^2*v_51+24*v_54^2*v_57+24*v_60^2*v_63;

f_19 = -p_19+24*v_0*v_1*v_3+24*v_6*v_7*v_9+24*v_12*v_13*v_15+24*v_18*v_19*v_21+24*v_24*v_25*v_27+24*v_30*v_31*v_33+24*v_36*v_37*v_39+24*v_42*v_43*v_45+24*v_48*v_49*v_51+24*v_54*v_55*v_57+24*v_60*v_61*v_63;

f_20 = -p_20+24*v_1^2*v_3+24*v_7^2*v_9+24*v_13^2*v_15+24*v_19^2*v_21+24*v_25^2*v_27+24*v_31^2*v_33+24*v_37^2*v_39+24*v_43^2*v_45+24*v_49^2*v_51+24*v_55^2*v_57+24*v_61^2*v_63;

f_21 = -p_21+24*v_0^3*v_3+24*v_6^3*v_9+24*v_12^3*v_15+24*v_18^3*v_21+24*v_24^3*v_27+24*v_30^3*v_33+24*v_36^3*v_39+24*v_42^3*v_45+24*v_48^3*v_51+24*v_54^3*v_57+24*v_60^3*v_63;

f_22 = -p_22+24*v_0^2*v_1*v_3+24*v_6^2*v_7*v_9+24*v_12^2*v_13*v_15+24*v_18^2*v_19*v_21+24*v_24^2*v_25*v_27+24*v_30^2*v_31*v_33+24*v_36^2*v_37*v_39+24*v_42^2*v_43*v_45+24*v_48^2*v_49*v_51+24*v_54^2*v_55*v_57+24*v_60^2*v_61*v_63;

f_23 = -p_23+24*v_0*v_1^2*v_3+24*v_6*v_7^2*v_9+24*v_12*v_13^2*v_15+24*v_18*v_19^2*v_21+24*v_24*v_25^2*v_27+24*v_30*v_31^2*v_33+24*v_36*v_37^2*v_39+24*v_42*v_43^2*v_45+24*v_48*v_49^2*v_51+24*v_54*v_55^2*v_57+24*v_60*v_61^2*v_63;

f_24 = -p_24+24*v_1^3*v_3+24*v_7^3*v_9+24*v_13^3*v_15+24*v_19^3*v_21+24*v_25^3*v_27+24*v_31^3*v_33+24*v_37^3*v_39+24*v_43^3*v_45+24*v_49^3*v_51+24*v_55^3*v_57+24*v_61^3*v_63;

f_25 = -p_25+24*v_0^4*v_3+24*v_6^4*v_9+24*v_12^4*v_15+24*v_18^4*v_21+24*v_24^4*v_27+24*v_30^4*v_33+24*v_36^4*v_39+24*v_42^4*v_45+24*v_48^4*v_51+24*v_54^4*v_57+24*v_60^4*v_63;

f_26 = -p_26+24*v_0^3*v_1*v_3+24*v_6^3*v_7*v_9+24*v_12^3*v_13*v_15+24*v_18^3*v_19*v_21+24*v_24^3*v_25*v_27+24*v_30^3*v_31*v_33+24*v_36^3*v_37*v_39+24*v_42^3*v_43*v_45+24*v_48^3*v_49*v_51+24*v_54^3*v_55*v_57+24*v_60^3*v_61*v_63;

f_27 = -p_27+24*v_0^2*v_1^2*v_3+24*v_6^2*v_7^2*v_9+24*v_12^2*v_13^2*v_15+24*v_18^2*v_19^2*v_21+24*v_24^2*v_25^2*v_27+24*v_30^2*v_31^2*v_33+24*v_36^2*v_37^2*v_39+24*v_42^2*v_43^2*v_45+24*v_48^2*v_49^2*v_51+24*v_54^2*v_55^2*v_57+24*v_60^2*v_61^2*v_63;

f_28 = -p_28+24*v_0*v_1^3*v_3+24*v_6*v_7^3*v_9+24*v_12*v_13^3*v_15+24*v_18*v_19^3*v_21+24*v_24*v_25^3*v_27+24*v_30*v_31^3*v_33+24*v_36*v_37^3*v_39+24*v_42*v_43^3*v_45+24*v_48*v_49^3*v_51+24*v_54*v_55^3*v_57+24*v_60*v_61^3*v_63;

f_29 = -p_29+24*v_1^4*v_3+24*v_7^4*v_9+24*v_13^4*v_15+24*v_19^4*v_21+24*v_25^4*v_27+24*v_31^4*v_33+24*v_37^4*v_39+24*v_43^4*v_45+24*v_49^4*v_51+24*v_55^4*v_57+24*v_61^4*v_63;



f_30 = -p_30+24*v_4+24*v_10+24*v_16+24*v_22+24*v_28+24*v_34+24*v_40+24*v_46+24*v_52+24*v_58+24*v_64; 

f_31 = -p_31+24*v_0*v_4+24*v_6*v_10+24*v_12*v_16+24*v_18*v_22+24*v_24*v_28+24*v_30*v_34+24*v_36*v_40+24*v_42*v_46+24*v_48*v_52+24*v_54*v_58+24*v_60*v_64; 

f_32 = -p_32+24*v_1*v_4+24*v_7*v_10+24*v_13*v_16+24*v_19*v_22+24*v_25*v_28+24*v_31*v_34+24*v_37*v_40+24*v_43*v_46+24*v_49*v_52+24*v_55*v_58+24*v_61*v_64;

f_33 = -p_33+24*v_0^2*v_4+24*v_6^2*v_10+24*v_12^2*v_16+24*v_18^2*v_22+24*v_24^2*v_28+24*v_30^2*v_34+24*v_36^2*v_40+24*v_42^2*v_46+24*v_48^2*v_52+24*v_54^2*v_58+24*v_60^2*v_64;

f_34 = -p_34+24*v_0*v_1*v_4+24*v_6*v_7*v_10+24*v_12*v_13*v_16+24*v_18*v_19*v_22+24*v_24*v_25*v_28+24*v_30*v_31*v_34+24*v_36*v_37*v_40+24*v_42*v_43*v_46+24*v_48*v_49*v_52+24*v_54*v_55*v_58+24*v_60*v_61*v_64;

f_35 = -p_35+24*v_1^2*v_4+24*v_7^2*v_10+24*v_13^2*v_16+24*v_19^2*v_22+24*v_25^2*v_28+24*v_31^2*v_34+24*v_37^2*v_40+24*v_43^2*v_46+24*v_49^2*v_52+24*v_55^2*v_58+24*v_61^2*v_64;

f_36 = -p_36+24*v_0^3*v_4+24*v_6^3*v_10+24*v_12^3*v_16+24*v_18^3*v_22+24*v_24^3*v_28+24*v_30^3*v_34+24*v_36^3*v_40+24*v_42^3*v_46+24*v_48^3*v_52+24*v_54^3*v_58+24*v_60^3*v_64;

f_37 = -p_37+24*v_0^2*v_1*v_4+24*v_6^2*v_7*v_10+24*v_12^2*v_13*v_16+24*v_18^2*v_19*v_22+24*v_24^2*v_25*v_28+24*v_30^2*v_31*v_34+24*v_36^2*v_37*v_40+24*v_42^2*v_43*v_46+24*v_48^2*v_49*v_52+24*v_54^2*v_55*v_58+24*v_60^2*v_61*v_64;

f_38 = -p_38+24*v_0*v_1^2*v_4+24*v_6*v_7^2*v_10+24*v_12*v_13^2*v_16+24*v_18*v_19^2*v_22+24*v_24*v_25^2*v_28+24*v_30*v_31^2*v_34+24*v_36*v_37^2*v_40+24*v_42*v_43^2*v_46+24*v_48*v_49^2*v_52+24*v_54*v_55^2*v_58+24*v_60*v_61^2*v_64;

f_39 = -p_39+24*v_1^3*v_4+24*v_7^3*v_10+24*v_13^3*v_16+24*v_19^3*v_22+24*v_25^3*v_28+24*v_31^3*v_34+24*v_37^3*v_40+24*v_43^3*v_46+24*v_49^3*v_52+24*v_55^3*v_58+24*v_61^3*v_64;

f_40 = -p_40+24*v_0^4*v_4+24*v_6^4*v_10+24*v_12^4*v_16+24*v_18^4*v_22+24*v_24^4*v_28+24*v_30^4*v_34+24*v_36^4*v_40+24*v_42^4*v_46+24*v_48^4*v_52+24*v_54^4*v_58+24*v_60^4*v_64;

f_41 = -p_41+24*v_0^3*v_1*v_4+24*v_6^3*v_7*v_10+24*v_12^3*v_13*v_16+24*v_18^3*v_19*v_22+24*v_24^3*v_25*v_28+24*v_30^3*v_31*v_34+24*v_36^3*v_37*v_40+24*v_42^3*v_43*v_46+24*v_48^3*v_49*v_52+24*v_54^3*v_55*v_58+24*v_60^3*v_61*v_64;

f_42 = -p_42+24*v_0^2*v_1^2*v_4+24*v_6^2*v_7^2*v_10+24*v_12^2*v_13^2*v_16+24*v_18^2*v_19^2*v_22+24*v_24^2*v_25^2*v_28+24*v_30^2*v_31^2*v_34+24*v_36^2*v_37^2*v_40+24*v_42^2*v_43^2*v_46+24*v_48^2*v_49^2*v_52+24*v_54^2*v_55^2*v_58+24*v_60^2*v_61^2*v_64;

f_43 = -p_43+24*v_0*v_1^3*v_4+24*v_6*v_7^3*v_10+24*v_12*v_13^3*v_16+24*v_18*v_19^3*v_22+24*v_24*v_25^3*v_28+24*v_30*v_31^3*v_34+24*v_36*v_37^3*v_40+24*v_42*v_43^3*v_46+24*v_48*v_49^3*v_52+24*v_54*v_55^3*v_58+24*v_60*v_61^3*v_64;

f_44 = -p_44+24*v_1^4*v_4+24*v_7^4*v_10+24*v_13^4*v_16+24*v_19^4*v_22+24*v_25^4*v_28+24*v_31^4*v_34+24*v_37^4*v_40+24*v_43^4*v_46+24*v_49^4*v_52+24*v_55^4*v_58+24*v_61^4*v_64;




f_45 = -p_45+19*v_5+19*v_11+19*v_17+19*v_23+19*v_29+19*v_35+19*v_41+19*v_47+19*v_53+19*v_59+19*v_65;

f_46 = -p_46+19*v_0*v_5+19*v_6*v_11+19*v_12*v_17+19*v_18*v_23+19*v_24*v_29+19*v_30*v_35+19*v_36*v_41+19*v_42*v_47+19*v_48*v_53+19*v_54*v_59+19*v_60*v_65;

f_47 = -p_47+19*v_1*v_5+19*v_7*v_11+19*v_13*v_17+19*v_19*v_23+19*v_25*v_29+19*v_31*v_35+19*v_37*v_41+19*v_43*v_47+19*v_49*v_53+19*v_55*v_59+19*v_61*v_65;

f_48 = -p_48+19*v_0^2*v_5+19*v_6^2*v_11+19*v_12^2*v_17+19*v_18^2*v_23+19*v_24^2*v_29+19*v_30^2*v_35+19*v_36^2*v_41+19*v_42^2*v_47+19*v_48^2*v_53+19*v_54^2*v_59+19*v_60^2*v_65;

f_49 = -p_49+19*v_0*v_1*v_5+19*v_6*v_7*v_11+19*v_12*v_13*v_17+19*v_18*v_19*v_23+19*v_24*v_25*v_29+19*v_30*v_31*v_35+19*v_36*v_37*v_41+19*v_42*v_43*v_47+19*v_48*v_49*v_53+19*v_54*v_55*v_59+19*v_60*v_61*v_65;

f_50 = -p_50+19*v_1^2*v_5+19*v_7^2*v_11+19*v_13^2*v_17+19*v_19^2*v_23+19*v_25^2*v_29+19*v_31^2*v_35+19*v_37^2*v_41+19*v_43^2*v_47+19*v_49^2*v_53+19*v_55^2*v_59+19*v_61^2*v_65;

f_51 = -p_51+19*v_0^3*v_5+19*v_6^3*v_11+19*v_12^3*v_17+19*v_18^3*v_23+19*v_24^3*v_29+19*v_30^3*v_35+19*v_36^3*v_41+19*v_42^3*v_47+19*v_48^3*v_53+19*v_54^3*v_59+19*v_60^3*v_65;

f_52 = -p_52+19*v_0^2*v_1*v_5+19*v_6^2*v_7*v_11+19*v_12^2*v_13*v_17+19*v_18^2*v_19*v_23+19*v_24^2*v_25*v_29+19*v_30^2*v_31*v_35+19*v_36^2*v_37*v_41+19*v_42^2*v_43*v_47+19*v_48^2*v_49*v_53+19*v_54^2*v_55*v_59+19*v_60^2*v_61*v_65;

f_53 = -p_53+19*v_0*v_1^2*v_5+19*v_6*v_7^2*v_11+19*v_12*v_13^2*v_17+19*v_18*v_19^2*v_23+19*v_24*v_25^2*v_29+19*v_30*v_31^2*v_35+19*v_36*v_37^2*v_41+19*v_42*v_43^2*v_47+19*v_48*v_49^2*v_53+19*v_54*v_55^2*v_59+19*v_60*v_61^2*v_65;

f_54 = -p_54+19*v_1^3*v_5+19*v_7^3*v_11+19*v_13^3*v_17+19*v_19^3*v_23+19*v_25^3*v_29+19*v_31^3*v_35+19*v_37^3*v_41+19*v_43^3*v_47+19*v_49^3*v_53+19*v_55^3*v_59+19*v_61^3*v_65;

f_55 = -p_55+19*v_0^4*v_5+19*v_6^4*v_11+19*v_12^4*v_17+19*v_18^4*v_23+19*v_24^4*v_29+19*v_30^4*v_35+19*v_36^4*v_41+19*v_42^4*v_47+19*v_48^4*v_53+19*v_54^4*v_59+19*v_60^4*v_65;

f_56 = -p_56+19*v_0^3*v_1*v_5+19*v_6^3*v_7*v_11+19*v_12^3*v_13*v_17+19*v_18^3*v_19*v_23+19*v_24^3*v_25*v_29+19*v_30^3*v_31*v_35+19*v_36^3*v_37*v_41+19*v_42^3*v_43*v_47+19*v_48^3*v_49*v_53+19*v_54^3*v_55*v_59+19*v_60^3*v_61*v_65;

f_57 = -p_57+19*v_0^2*v_1^2*v_5+19*v_6^2*v_7^2*v_11+19*v_12^2*v_13^2*v_17+19*v_18^2*v_19^2*v_23+19*v_24^2*v_25^2*v_29+19*v_30^2*v_31^2*v_35+19*v_36^2*v_37^2*v_41+19*v_42^2*v_43^2*v_47+19*v_48^2*v_49^2*v_53+19*v_54^2*v_55^2*v_59+19*v_60^2*v_61^2*v_65;

f_58 = -p_58+19*v_0*v_1^3*v_5+19*v_6*v_7^3*v_11+19*v_12*v_13^3*v_17+19*v_18*v_19^3*v_23+19*v_24*v_25^3*v_29+19*v_30*v_31^3*v_35+19*v_36*v_37^3*v_41+19*v_42*v_43^3*v_47+19*v_48*v_49^3*v_53+19*v_54*v_55^3*v_59+19*v_60*v_61^3*v_65;

f_59 = -p_59+19*v_1^4*v_5+19*v_7^4*v_11+19*v_13^4*v_17+19*v_19^4*v_23+19*v_25^4*v_29+19*v_31^4*v_35+19*v_37^4*v_41+19*v_43^4*v_47+19*v_49^4*v_53+19*v_55^4*v_59+19*v_61^4*v_65;

f_60 = -p_60+19*v_0^5*v_5+19*v_6^5*v_11+19*v_12^5*v_17+19*v_18^5*v_23+19*v_24^5*v_29+19*v_30^5*v_35+19*v_36^5*v_41+19*v_42^5*v_47+19*v_48^5*v_53+19*v_54^5*v_59+19*v_60^5*v_65;

f_61 = -p_61+19*v_0^4*v_1*v_5+19*v_6^4*v_7*v_11+19*v_12^4*v_13*v_17+19*v_18^4*v_19*v_23+19*v_24^4*v_25*v_29+19*v_30^4*v_31*v_35+19*v_36^4*v_37*v_41+19*v_42^4*v_43*v_47+19*v_48^4*v_49*v_53+19*v_54^4*v_55*v_59+19*v_60^4*v_61*v_65;

f_62 = -p_62+19*v_0^3*v_1^2*v_5+19*v_6^3*v_7^2*v_11+19*v_12^3*v_13^2*v_17+19*v_18^3*v_19^2*v_23+19*v_24^3*v_25^2*v_29+19*v_30^3*v_31^2*v_35+19*v_36^3*v_37^2*v_41+19*v_42^3*v_43^2*v_47+19*v_48^3*v_49^2*v_53+19*v_54^3*v_55^2*v_59+19*v_60^3*v_61^2*v_65;

f_63 = -p_63+19*v_0^2*v_1^3*v_5+19*v_6^2*v_7^3*v_11+19*v_12^2*v_13^3*v_17+19*v_18^2*v_19^3*v_23+19*v_24^2*v_25^3*v_29+19*v_30^2*v_31^3*v_35+19*v_36^2*v_37^3*v_41+19*v_42^2*v_43^3*v_47+19*v_48^2*v_49^3*v_53+19*v_54^2*v_55^3*v_59+19*v_60^2*v_61^3*v_65;

f_64 = -p_64+19*v_0*v_1^4*v_5+19*v_6*v_7^4*v_11+19*v_12*v_13^4*v_17+19*v_18*v_19^4*v_23+19*v_24*v_25^4*v_29+19*v_30*v_31^4*v_35+19*v_36*v_37^4*v_41+19*v_42*v_43^4*v_47+19*v_48*v_49^4*v_53+19*v_54*v_55^4*v_59+19*v_60*v_61^4*v_65;

f_65 = -p_65+19*v_1^5*v_5+19*v_7^5*v_11+19*v_13^5*v_17+19*v_19^5*v_23+19*v_25^5*v_29+19*v_31^5*v_35+19*v_37^5*v_41+19*v_43^5*v_47+19*v_49^5*v_53+19*v_55^5*v_59+19*v_61^5*v_65;
                             

END;



==> anc/ternarie_4445/Monodromy/input_newton <==
CONFIG
 ParameterHomotopy: 2;
 TrackType: -2;
 MPType: 0; 
END;
INPUT

function f_0, f_1, f_2, f_3, f_4, f_5, f_6, f_7, f_8, f_9, f_10, f_11, f_12, f_13, f_14, f_15, f_16, f_17, f_18, f_19, f_20, f_21, f_22, f_23, f_24, f_25, f_26, f_27, f_28, f_29, f_30, f_31, f_32, f_33, f_34, f_35, f_36, f_37, f_38, f_39, f_40, f_41, f_42, f_43, f_44, f_45, f_46, f_47, f_48, f_49, f_50, f_51, f_52, f_53, f_54, f_55, f_56, f_57, f_58, f_59, f_60, f_61, f_62, f_63, f_64, f_65;

parameter p_0, p_1, p_2, p_3, p_4, p_5, p_6, p_7, p_8, p_9, p_10, p_11, p_12, p_13, p_14, p_15, p_16, p_17, p_18, p_19, p_20, p_21, p_22, p_23, p_24, p_25, p_26, p_27, p_28, p_29, p_30, p_31, p_32, p_33, p_34, p_35, p_36, p_37, p_38, p_39, p_40, p_41, p_42, p_43, p_44, p_45, p_46, p_47, p_48, p_49, p_50, p_51, p_52, p_53, p_54, p_55, p_56, p_57, p_58, p_59, p_60, p_61, p_62, p_63, p_64, p_65;

variable_group 
v_0, v_1, v_2, v_3, v_4, v_5, v_6, v_7, v_8, v_9, v_10, v_11, 
v_12, v_13, v_14, v_15, v_16, v_17, v_18, v_19, v_20, v_21, v_22, v_23, v_24, v_25, v_26, v_27, v_28, v_29, v_30, v_31, v_32, v_33, v_34, v_35, v_36, v_37, v_38, v_39, v_40, v_41, v_42, v_43, v_44, v_45, v_46, v_47, v_48, v_49, v_50, v_51, v_52, v_53, v_54, v_55, v_56, v_57, v_58, v_59, v_60, v_61, v_62, v_63, v_64, v_65;


f_0 = -p_0+24*v_2+24*v_8+24*v_14+24*v_20+24*v_26+24*v_32+24*v_38+24*v_44+24*v_50+24*v_56+24*v_62;

f_1 = -p_1+24*v_0*v_2+24*v_6*v_8+24*v_12*v_14+24*v_18*v_20+24*v_24*v_26+24*v_30*v_32+24*v_36*v_38+24*v_42*v_44+24*v_48*v_50+24*v_54*v_56+24*v_60*v_62;

f_2 = -p_2+24*v_1*v_2+24*v_7*v_8+24*v_13*v_14+24*v_19*v_20+24*v_25*v_26+24*v_31*v_32+24*v_37*v_38+24*v_43*v_44+24*v_49*v_50+24*v_55*v_56+24*v_61*v_62;

f_3 = -p_3+24*v_0^2*v_2+24*v_6^2*v_8+24*v_12^2*v_14+24*v_18^2*v_20+24*v_24^2*v_26+24*v_30^2*v_32+24*v_36^2*v_38+24*v_42^2*v_44+24*v_48^2*v_50+24*v_54^2*v_56+24*v_60^2*v_62;

f_4 = -p_4+24*v_0*v_1*v_2+24*v_6*v_7*v_8+24*v_12*v_13*v_14+24*v_18*v_19*v_20+24*v_24*v_25*v_26+24*v_30*v_31*v_32+24*v_36*v_37*v_38+24*v_42*v_43*v_44+24*v_48*v_49*v_50+24*v_54*v_55*v_56+24*v_60*v_61*v_62;

f_5 = -p_5+24*v_1^2*v_2+24*v_7^2*v_8+24*v_13^2*v_14+24*v_19^2*v_20+24*v_25^2*v_26+24*v_31^2*v_32+24*v_37^2*v_38+24*v_43^2*v_44+24*v_49^2*v_50+24*v_55^2*v_56+24*v_61^2*v_62;

f_6 = -p_6+24*v_0^3*v_2+24*v_6^3*v_8+24*v_12^3*v_14+24*v_18^3*v_20+24*v_24^3*v_26+24*v_30^3*v_32+24*v_36^3*v_38+24*v_42^3*v_44+24*v_48^3*v_50+24*v_54^3*v_56+24*v_60^3*v_62;

f_7 = -p_7+24*v_0^2*v_1*v_2+24*v_6^2*v_7*v_8+24*v_12^2*v_13*v_14+24*v_18^2*v_19*v_20+24*v_24^2*v_25*v_26+24*v_30^2*v_31*v_32+24*v_36^2*v_37*v_38+24*v_42^2*v_43*v_44+24*v_48^2*v_49*v_50+24*v_54^2*v_55*v_56+24*v_60^2*v_61*v_62;

f_8 = -p_8+24*v_0*v_1^2*v_2+24*v_6*v_7^2*v_8+24*v_12*v_13^2*v_14+24*v_18*v_19^2*v_20+24*v_24*v_25^2*v_26+24*v_30*v_31^2*v_32+24*v_36*v_37^2*v_38+24*v_42*v_43^2*v_44+24*v_48*v_49^2*v_50+24*v_54*v_55^2*v_56+24*v_60*v_61^2*v_62;

f_9 = -p_9+24*v_1^3*v_2+24*v_7^3*v_8+24*v_13^3*v_14+24*v_19^3*v_20+24*v_25^3*v_26+24*v_31^3*v_32+24*v_37^3*v_38+24*v_43^3*v_44+24*v_49^3*v_50+24*v_55^3*v_56+24*v_61^3*v_62;

f_10 = -p_10+24*v_0^4*v_2+24*v_6^4*v_8+24*v_12^4*v_14+24*v_18^4*v_20+24*v_24^4*v_26+24*v_30^4*v_32+24*v_36^4*v_38+24*v_42^4*v_44+24*v_48^4*v_50+24*v_54^4*v_56+24*v_60^4*v_62;

f_11 = -p_11+24*v_0^3*v_1*v_2+24*v_6^3*v_7*v_8+24*v_12^3*v_13*v_14+24*v_18^3*v_19*v_20+24*v_24^3*v_25*v_26+24*v_30^3*v_31*v_32+24*v_36^3*v_37*v_38+24*v_42^3*v_43*v_44+24*v_48^3*v_49*v_50+24*v_54^3*v_55*v_56+24*v_60^3*v_61*v_62;

f_12 = -p_12+24*v_0^2*v_1^2*v_2+24*v_6^2*v_7^2*v_8+24*v_12^2*v_13^2*v_14+24*v_18^2*v_19^2*v_20+24*v_24^2*v_25^2*v_26+24*v_30^2*v_31^2*v_32+24*v_36^2*v_37^2*v_38+24*v_42^2*v_43^2*v_44+24*v_48^2*v_49^2*v_50+24*v_54^2*v_55^2*v_56+24*v_60^2*v_61^2*v_62;

f_13 = -p_13+24*v_0*v_1^3*v_2+24*v_6*v_7^3*v_8+24*v_12*v_13^3*v_14+24*v_18*v_19^3*v_20+24*v_24*v_25^3*v_26+24*v_30*v_31^3*v_32+24*v_36*v_37^3*v_38+24*v_42*v_43^3*v_44+24*v_48*v_49^3*v_50+24*v_54*v_55^3*v_56+24*v_60*v_61^3*v_62;

f_14 = -p_14+24*v_1^4*v_2+24*v_7^4*v_8+24*v_13^4*v_14+24*v_19^4*v_20+24*v_25^4*v_26+24*v_31^4*v_32+24*v_37^4*v_38+24*v_43^4*v_44+24*v_49^4*v_50+24*v_55^4*v_56+24*v_61^4*v_62;



f_15 = -p_15+24*v_3+24*v_9+24*v_15+24*v_21+24*v_27+24*v_33+24*v_39+24*v_45+24*v_51+24*v_57+24*v_63;

f_16 = -p_16+24*v_0*v_3+24*v_6*v_9+24*v_12*v_15+24*v_18*v_21+24*v_24*v_27+24*v_30*v_33+24*v_36*v_39+24*v_42*v_45+24*v_48*v_51+24*v_54*v_57+24*v_60*v_63;

f_17 = -p_17+24*v_1*v_3+24*v_7*v_9+24*v_13*v_15+24*v_19*v_21+24*v_25*v_27+24*v_31*v_33+24*v_37*v_39+24*v_43*v_45+24*v_49*v_51+24*v_55*v_57+24*v_61*v_63;

f_18 = -p_18+24*v_0^2*v_3+24*v_6^2*v_9+24*v_12^2*v_15+24*v_18^2*v_21+24*v_24^2*v_27+24*v_30^2*v_33+24*v_36^2*v_39+24*v_42^2*v_45+24*v_48^2*v_51+24*v_54^2*v_57+24*v_60^2*v_63;

f_19 = -p_19+24*v_0*v_1*v_3+24*v_6*v_7*v_9+24*v_12*v_13*v_15+24*v_18*v_19*v_21+24*v_24*v_25*v_27+24*v_30*v_31*v_33+24*v_36*v_37*v_39+24*v_42*v_43*v_45+24*v_48*v_49*v_51+24*v_54*v_55*v_57+24*v_60*v_61*v_63;

f_20 = -p_20+24*v_1^2*v_3+24*v_7^2*v_9+24*v_13^2*v_15+24*v_19^2*v_21+24*v_25^2*v_27+24*v_31^2*v_33+24*v_37^2*v_39+24*v_43^2*v_45+24*v_49^2*v_51+24*v_55^2*v_57+24*v_61^2*v_63;

f_21 = -p_21+24*v_0^3*v_3+24*v_6^3*v_9+24*v_12^3*v_15+24*v_18^3*v_21+24*v_24^3*v_27+24*v_30^3*v_33+24*v_36^3*v_39+24*v_42^3*v_45+24*v_48^3*v_51+24*v_54^3*v_57+24*v_60^3*v_63;

f_22 = -p_22+24*v_0^2*v_1*v_3+24*v_6^2*v_7*v_9+24*v_12^2*v_13*v_15+24*v_18^2*v_19*v_21+24*v_24^2*v_25*v_27+24*v_30^2*v_31*v_33+24*v_36^2*v_37*v_39+24*v_42^2*v_43*v_45+24*v_48^2*v_49*v_51+24*v_54^2*v_55*v_57+24*v_60^2*v_61*v_63;

f_23 = -p_23+24*v_0*v_1^2*v_3+24*v_6*v_7^2*v_9+24*v_12*v_13^2*v_15+24*v_18*v_19^2*v_21+24*v_24*v_25^2*v_27+24*v_30*v_31^2*v_33+24*v_36*v_37^2*v_39+24*v_42*v_43^2*v_45+24*v_48*v_49^2*v_51+24*v_54*v_55^2*v_57+24*v_60*v_61^2*v_63;

f_24 = -p_24+24*v_1^3*v_3+24*v_7^3*v_9+24*v_13^3*v_15+24*v_19^3*v_21+24*v_25^3*v_27+24*v_31^3*v_33+24*v_37^3*v_39+24*v_43^3*v_45+24*v_49^3*v_51+24*v_55^3*v_57+24*v_61^3*v_63;

f_25 = -p_25+24*v_0^4*v_3+24*v_6^4*v_9+24*v_12^4*v_15+24*v_18^4*v_21+24*v_24^4*v_27+24*v_30^4*v_33+24*v_36^4*v_39+24*v_42^4*v_45+24*v_48^4*v_51+24*v_54^4*v_57+24*v_60^4*v_63;

f_26 = -p_26+24*v_0^3*v_1*v_3+24*v_6^3*v_7*v_9+24*v_12^3*v_13*v_15+24*v_18^3*v_19*v_21+24*v_24^3*v_25*v_27+24*v_30^3*v_31*v_33+24*v_36^3*v_37*v_39+24*v_42^3*v_43*v_45+24*v_48^3*v_49*v_51+24*v_54^3*v_55*v_57+24*v_60^3*v_61*v_63;

f_27 = -p_27+24*v_0^2*v_1^2*v_3+24*v_6^2*v_7^2*v_9+24*v_12^2*v_13^2*v_15+24*v_18^2*v_19^2*v_21+24*v_24^2*v_25^2*v_27+24*v_30^2*v_31^2*v_33+24*v_36^2*v_37^2*v_39+24*v_42^2*v_43^2*v_45+24*v_48^2*v_49^2*v_51+24*v_54^2*v_55^2*v_57+24*v_60^2*v_61^2*v_63;

f_28 = -p_28+24*v_0*v_1^3*v_3+24*v_6*v_7^3*v_9+24*v_12*v_13^3*v_15+24*v_18*v_19^3*v_21+24*v_24*v_25^3*v_27+24*v_30*v_31^3*v_33+24*v_36*v_37^3*v_39+24*v_42*v_43^3*v_45+24*v_48*v_49^3*v_51+24*v_54*v_55^3*v_57+24*v_60*v_61^3*v_63;

f_29 = -p_29+24*v_1^4*v_3+24*v_7^4*v_9+24*v_13^4*v_15+24*v_19^4*v_21+24*v_25^4*v_27+24*v_31^4*v_33+24*v_37^4*v_39+24*v_43^4*v_45+24*v_49^4*v_51+24*v_55^4*v_57+24*v_61^4*v_63;



f_30 = -p_30+24*v_4+24*v_10+24*v_16+24*v_22+24*v_28+24*v_34+24*v_40+24*v_46+24*v_52+24*v_58+24*v_64; 

f_31 = -p_31+24*v_0*v_4+24*v_6*v_10+24*v_12*v_16+24*v_18*v_22+24*v_24*v_28+24*v_30*v_34+24*v_36*v_40+24*v_42*v_46+24*v_48*v_52+24*v_54*v_58+24*v_60*v_64; 

f_32 = -p_32+24*v_1*v_4+24*v_7*v_10+24*v_13*v_16+24*v_19*v_22+24*v_25*v_28+24*v_31*v_34+24*v_37*v_40+24*v_43*v_46+24*v_49*v_52+24*v_55*v_58+24*v_61*v_64;

f_33 = -p_33+24*v_0^2*v_4+24*v_6^2*v_10+24*v_12^2*v_16+24*v_18^2*v_22+24*v_24^2*v_28+24*v_30^2*v_34+24*v_36^2*v_40+24*v_42^2*v_46+24*v_48^2*v_52+24*v_54^2*v_58+24*v_60^2*v_64;

f_34 = -p_34+24*v_0*v_1*v_4+24*v_6*v_7*v_10+24*v_12*v_13*v_16+24*v_18*v_19*v_22+24*v_24*v_25*v_28+24*v_30*v_31*v_34+24*v_36*v_37*v_40+24*v_42*v_43*v_46+24*v_48*v_49*v_52+24*v_54*v_55*v_58+24*v_60*v_61*v_64;

f_35 = -p_35+24*v_1^2*v_4+24*v_7^2*v_10+24*v_13^2*v_16+24*v_19^2*v_22+24*v_25^2*v_28+24*v_31^2*v_34+24*v_37^2*v_40+24*v_43^2*v_46+24*v_49^2*v_52+24*v_55^2*v_58+24*v_61^2*v_64;

f_36 = -p_36+24*v_0^3*v_4+24*v_6^3*v_10+24*v_12^3*v_16+24*v_18^3*v_22+24*v_24^3*v_28+24*v_30^3*v_34+24*v_36^3*v_40+24*v_42^3*v_46+24*v_48^3*v_52+24*v_54^3*v_58+24*v_60^3*v_64;

f_37 = -p_37+24*v_0^2*v_1*v_4+24*v_6^2*v_7*v_10+24*v_12^2*v_13*v_16+24*v_18^2*v_19*v_22+24*v_24^2*v_25*v_28+24*v_30^2*v_31*v_34+24*v_36^2*v_37*v_40+24*v_42^2*v_43*v_46+24*v_48^2*v_49*v_52+24*v_54^2*v_55*v_58+24*v_60^2*v_61*v_64;

f_38 = -p_38+24*v_0*v_1^2*v_4+24*v_6*v_7^2*v_10+24*v_12*v_13^2*v_16+24*v_18*v_19^2*v_22+24*v_24*v_25^2*v_28+24*v_30*v_31^2*v_34+24*v_36*v_37^2*v_40+24*v_42*v_43^2*v_46+24*v_48*v_49^2*v_52+24*v_54*v_55^2*v_58+24*v_60*v_61^2*v_64;

f_39 = -p_39+24*v_1^3*v_4+24*v_7^3*v_10+24*v_13^3*v_16+24*v_19^3*v_22+24*v_25^3*v_28+24*v_31^3*v_34+24*v_37^3*v_40+24*v_43^3*v_46+24*v_49^3*v_52+24*v_55^3*v_58+24*v_61^3*v_64;

f_40 = -p_40+24*v_0^4*v_4+24*v_6^4*v_10+24*v_12^4*v_16+24*v_18^4*v_22+24*v_24^4*v_28+24*v_30^4*v_34+24*v_36^4*v_40+24*v_42^4*v_46+24*v_48^4*v_52+24*v_54^4*v_58+24*v_60^4*v_64;

f_41 = -p_41+24*v_0^3*v_1*v_4+24*v_6^3*v_7*v_10+24*v_12^3*v_13*v_16+24*v_18^3*v_19*v_22+24*v_24^3*v_25*v_28+24*v_30^3*v_31*v_34+24*v_36^3*v_37*v_40+24*v_42^3*v_43*v_46+24*v_48^3*v_49*v_52+24*v_54^3*v_55*v_58+24*v_60^3*v_61*v_64;

f_42 = -p_42+24*v_0^2*v_1^2*v_4+24*v_6^2*v_7^2*v_10+24*v_12^2*v_13^2*v_16+24*v_18^2*v_19^2*v_22+24*v_24^2*v_25^2*v_28+24*v_30^2*v_31^2*v_34+24*v_36^2*v_37^2*v_40+24*v_42^2*v_43^2*v_46+24*v_48^2*v_49^2*v_52+24*v_54^2*v_55^2*v_58+24*v_60^2*v_61^2*v_64;

f_43 = -p_43+24*v_0*v_1^3*v_4+24*v_6*v_7^3*v_10+24*v_12*v_13^3*v_16+24*v_18*v_19^3*v_22+24*v_24*v_25^3*v_28+24*v_30*v_31^3*v_34+24*v_36*v_37^3*v_40+24*v_42*v_43^3*v_46+24*v_48*v_49^3*v_52+24*v_54*v_55^3*v_58+24*v_60*v_61^3*v_64;

f_44 = -p_44+24*v_1^4*v_4+24*v_7^4*v_10+24*v_13^4*v_16+24*v_19^4*v_22+24*v_25^4*v_28+24*v_31^4*v_34+24*v_37^4*v_40+24*v_43^4*v_46+24*v_49^4*v_52+24*v_55^4*v_58+24*v_61^4*v_64;




f_45 = -p_45+19*v_5+19*v_11+19*v_17+19*v_23+19*v_29+19*v_35+19*v_41+19*v_47+19*v_53+19*v_59+19*v_65;

f_46 = -p_46+19*v_0*v_5+19*v_6*v_11+19*v_12*v_17+19*v_18*v_23+19*v_24*v_29+19*v_30*v_35+19*v_36*v_41+19*v_42*v_47+19*v_48*v_53+19*v_54*v_59+19*v_60*v_65;

f_47 = -p_47+19*v_1*v_5+19*v_7*v_11+19*v_13*v_17+19*v_19*v_23+19*v_25*v_29+19*v_31*v_35+19*v_37*v_41+19*v_43*v_47+19*v_49*v_53+19*v_55*v_59+19*v_61*v_65;

f_48 = -p_48+19*v_0^2*v_5+19*v_6^2*v_11+19*v_12^2*v_17+19*v_18^2*v_23+19*v_24^2*v_29+19*v_30^2*v_35+19*v_36^2*v_41+19*v_42^2*v_47+19*v_48^2*v_53+19*v_54^2*v_59+19*v_60^2*v_65;

f_49 = -p_49+19*v_0*v_1*v_5+19*v_6*v_7*v_11+19*v_12*v_13*v_17+19*v_18*v_19*v_23+19*v_24*v_25*v_29+19*v_30*v_31*v_35+19*v_36*v_37*v_41+19*v_42*v_43*v_47+19*v_48*v_49*v_53+19*v_54*v_55*v_59+19*v_60*v_61*v_65;

f_50 = -p_50+19*v_1^2*v_5+19*v_7^2*v_11+19*v_13^2*v_17+19*v_19^2*v_23+19*v_25^2*v_29+19*v_31^2*v_35+19*v_37^2*v_41+19*v_43^2*v_47+19*v_49^2*v_53+19*v_55^2*v_59+19*v_61^2*v_65;

f_51 = -p_51+19*v_0^3*v_5+19*v_6^3*v_11+19*v_12^3*v_17+19*v_18^3*v_23+19*v_24^3*v_29+19*v_30^3*v_35+19*v_36^3*v_41+19*v_42^3*v_47+19*v_48^3*v_53+19*v_54^3*v_59+19*v_60^3*v_65;

f_52 = -p_52+19*v_0^2*v_1*v_5+19*v_6^2*v_7*v_11+19*v_12^2*v_13*v_17+19*v_18^2*v_19*v_23+19*v_24^2*v_25*v_29+19*v_30^2*v_31*v_35+19*v_36^2*v_37*v_41+19*v_42^2*v_43*v_47+19*v_48^2*v_49*v_53+19*v_54^2*v_55*v_59+19*v_60^2*v_61*v_65;

f_53 = -p_53+19*v_0*v_1^2*v_5+19*v_6*v_7^2*v_11+19*v_12*v_13^2*v_17+19*v_18*v_19^2*v_23+19*v_24*v_25^2*v_29+19*v_30*v_31^2*v_35+19*v_36*v_37^2*v_41+19*v_42*v_43^2*v_47+19*v_48*v_49^2*v_53+19*v_54*v_55^2*v_59+19*v_60*v_61^2*v_65;

f_54 = -p_54+19*v_1^3*v_5+19*v_7^3*v_11+19*v_13^3*v_17+19*v_19^3*v_23+19*v_25^3*v_29+19*v_31^3*v_35+19*v_37^3*v_41+19*v_43^3*v_47+19*v_49^3*v_53+19*v_55^3*v_59+19*v_61^3*v_65;

f_55 = -p_55+19*v_0^4*v_5+19*v_6^4*v_11+19*v_12^4*v_17+19*v_18^4*v_23+19*v_24^4*v_29+19*v_30^4*v_35+19*v_36^4*v_41+19*v_42^4*v_47+19*v_48^4*v_53+19*v_54^4*v_59+19*v_60^4*v_65;

f_56 = -p_56+19*v_0^3*v_1*v_5+19*v_6^3*v_7*v_11+19*v_12^3*v_13*v_17+19*v_18^3*v_19*v_23+19*v_24^3*v_25*v_29+19*v_30^3*v_31*v_35+19*v_36^3*v_37*v_41+19*v_42^3*v_43*v_47+19*v_48^3*v_49*v_53+19*v_54^3*v_55*v_59+19*v_60^3*v_61*v_65;

f_57 = -p_57+19*v_0^2*v_1^2*v_5+19*v_6^2*v_7^2*v_11+19*v_12^2*v_13^2*v_17+19*v_18^2*v_19^2*v_23+19*v_24^2*v_25^2*v_29+19*v_30^2*v_31^2*v_35+19*v_36^2*v_37^2*v_41+19*v_42^2*v_43^2*v_47+19*v_48^2*v_49^2*v_53+19*v_54^2*v_55^2*v_59+19*v_60^2*v_61^2*v_65;

f_58 = -p_58+19*v_0*v_1^3*v_5+19*v_6*v_7^3*v_11+19*v_12*v_13^3*v_17+19*v_18*v_19^3*v_23+19*v_24*v_25^3*v_29+19*v_30*v_31^3*v_35+19*v_36*v_37^3*v_41+19*v_42*v_43^3*v_47+19*v_48*v_49^3*v_53+19*v_54*v_55^3*v_59+19*v_60*v_61^3*v_65;

f_59 = -p_59+19*v_1^4*v_5+19*v_7^4*v_11+19*v_13^4*v_17+19*v_19^4*v_23+19*v_25^4*v_29+19*v_31^4*v_35+19*v_37^4*v_41+19*v_43^4*v_47+19*v_49^4*v_53+19*v_55^4*v_59+19*v_61^4*v_65;

f_60 = -p_60+19*v_0^5*v_5+19*v_6^5*v_11+19*v_12^5*v_17+19*v_18^5*v_23+19*v_24^5*v_29+19*v_30^5*v_35+19*v_36^5*v_41+19*v_42^5*v_47+19*v_48^5*v_53+19*v_54^5*v_59+19*v_60^5*v_65;

f_61 = -p_61+19*v_0^4*v_1*v_5+19*v_6^4*v_7*v_11+19*v_12^4*v_13*v_17+19*v_18^4*v_19*v_23+19*v_24^4*v_25*v_29+19*v_30^4*v_31*v_35+19*v_36^4*v_37*v_41+19*v_42^4*v_43*v_47+19*v_48^4*v_49*v_53+19*v_54^4*v_55*v_59+19*v_60^4*v_61*v_65;

f_62 = -p_62+19*v_0^3*v_1^2*v_5+19*v_6^3*v_7^2*v_11+19*v_12^3*v_13^2*v_17+19*v_18^3*v_19^2*v_23+19*v_24^3*v_25^2*v_29+19*v_30^3*v_31^2*v_35+19*v_36^3*v_37^2*v_41+19*v_42^3*v_43^2*v_47+19*v_48^3*v_49^2*v_53+19*v_54^3*v_55^2*v_59+19*v_60^3*v_61^2*v_65;

f_63 = -p_63+19*v_0^2*v_1^3*v_5+19*v_6^2*v_7^3*v_11+19*v_12^2*v_13^3*v_17+19*v_18^2*v_19^3*v_23+19*v_24^2*v_25^3*v_29+19*v_30^2*v_31^3*v_35+19*v_36^2*v_37^3*v_41+19*v_42^2*v_43^3*v_47+19*v_48^2*v_49^3*v_53+19*v_54^2*v_55^3*v_59+19*v_60^2*v_61^3*v_65;

f_64 = -p_64+19*v_0*v_1^4*v_5+19*v_6*v_7^4*v_11+19*v_12*v_13^4*v_17+19*v_18*v_19^4*v_23+19*v_24*v_25^4*v_29+19*v_30*v_31^4*v_35+19*v_36*v_37^4*v_41+19*v_42*v_43^4*v_47+19*v_48*v_49^4*v_53+19*v_54*v_55^4*v_59+19*v_60*v_61^4*v_65;

f_65 = -p_65+19*v_1^5*v_5+19*v_7^5*v_11+19*v_13^5*v_17+19*v_19^5*v_23+19*v_25^5*v_29+19*v_31^5*v_35+19*v_37^5*v_41+19*v_43^5*v_47+19*v_49^5*v_53+19*v_55^5*v_59+19*v_61^5*v_65;


END;



==> anc/ternarie_4445/Monodromy/newPoints <==
28

9.469776211767324e-02 2.682540413853568e-02
6.006436066283671e-03 5.210162961087580e-02
1.526800263888990e-01 1.688961161340595e-01
9.224003855978634e-02 -1.490905612545906e-01
-1.755333442519744e-01 -2.903165588485131e-02
1.541180216360261e-02 -1.310926765408366e-02
-4.906431631939909e-02 -9.787547730542406e-02
1.693524824401856e-02 -1.043526866261347e-01
2.956710681956033e-03 6.832695404900974e-02
3.494752035956439e-02 -3.590466080704636e-02
-2.769365355816493e-02 3.859366171279818e-02
-6.427362783606325e-02 4.402343630801460e-02
5.136174008568078e-02 2.184883207674264e-02
7.726739373448568e-02 3.858563811450471e-02
-2.987084994219613e-02 9.445178103227904e-02
1.306314169019661e-01 -1.222327681277716e-01
4.395338331906758e-02 3.060545428308064e-02
9.891095222454821e-02 1.034625124264572e-01
1.195526458126400e-02 -2.225233107326868e-03
-6.560617911550294e-01 -9.889555950767139e-02
-4.116236126009043e-02 4.091836657836040e-02
-2.569765009158124e-02 -8.005871495073362e-02
2.942903883394040e-02 -7.332443870321739e-02
-7.507355132817817e-02 2.698526716511835e-02
7.576646449143601e-02 6.927741571110584e-02
2.318028307005200e-02 5.806905832451476e-02
1.391923220089525e-02 6.391012315309587e-02
7.361074162770620e-02 5.175727023043546e-02
-7.684115410818884e-02 -2.111997573977215e-02
-2.946411021861272e-02 1.390732757906970e-01
9.788283908280780e-02 6.804304565654734e-02
-7.882905769923478e-03 7.784682290774952e-02
-6.087676971126013e-02 1.565188843718178e-02
2.267652603612239e-03 7.624758003089016e-02
2.181115975183014e-02 -4.523388208306548e-02
-1.941221848108316e-02 -1.772496328696203e-04
-9.145190185003338e-02 -5.246161372501332e-02
-8.783837535852641e-02 -2.164876604774361e-02
8.091322130470932e-01 1.006262524032635e-01
7.774023874575825e-02 8.587146905037457e-02
-9.171204590531458e-04 -6.572677575034071e-02
4.925667128840122e-02 9.324226635402336e-02
3.228543432229017e-02 8.856907049413680e-02
4.953215244148377e-02 4.854068846558934e-02
-6.171398143249959e-02 -4.047118577806835e-02
-1.011595644786098e-01 1.120006790500694e-01
-7.697518633249287e-02 3.867873550176718e-02
8.585105826280153e-01 6.205925446335129e-02
-5.671599135545292e-02 3.073231792856102e-02
3.240508869918576e-02 4.415838725797280e-02
-5.161169267840595e-02 -3.196992264532725e-02
-1.039207449922792e-01 3.023474830663165e-02
5.549117071799516e-03 8.491520910730441e-02
7.572715115533766e-01 1.466004679723737e-02
-3.315894902871759e-02 -5.623762150530347e-02
-7.029844371976499e-03 -9.531101058471392e-02
1.643316522164753e-02 5.546944768422535e-04
-6.835104927041646e-03 8.294944015125175e-02
1.028320847168687e-01 1.509572448558737e-02
5.025993427198024e-02 5.248731152739777e-02
-2.551245435176836e-02 -1.016694263393609e-01
2.666877958864416e-02 -2.021985137029327e-02
5.191302374187718e-02 2.939387668006848e-02
2.407511176736451e-02 -6.812814731483861e-02
-1.506997666319021e-03 1.870339052399843e-02
-2.395677777315479e-02 1.223577102052508e-01

6.676833470559937e-02 3.060950355999174e-02
-2.254782194707895e-03 4.625882239342107e-02
1.200005342779210e-01 2.700596513881087e-01
-6.957601069944533e-03 4.221016423246338e-02
-2.640958490430383e-01 -1.259226277944361e-01
-1.691308025780668e-01 -3.424630851014957e-02
-8.978813962241472e-02 -4.911332463349394e-02
-8.646425796620598e-02 -1.524687798024729e-02
7.600746454607673e-01 1.831907934097056e-01
6.356153415419680e-02 1.025698446322449e-01
-8.966879093435118e-03 -5.751941237548579e-02
6.168708370061730e-02 3.854288166324834e-02
-4.510189579117333e-04 -8.876539236475320e-02
1.760136967134958e-02 -2.090823208990642e-02
1.632098102857963e-01 -1.373994811336547e-01
-1.802050324369988e-01 -2.881126035889389e-01
5.346627348356281e-02 -7.182025069191182e-03
3.766888189262981e-01 1.276039785709179e-01
3.696119831712743e-02 1.098654850146515e-02
8.266075808588105e-02 4.117507683018180e-02
-3.808536493068142e-02 6.076910431692439e-02
7.772980336253596e-02 -6.941399777106336e-02
2.969682517067937e-03 1.776934287092903e-02
1.186315310068323e-01 8.951731593170349e-02
-6.752132248645064e-02 -1.595294964270944e-01
-4.561825537472651e-02 -1.641808067388689e-01
-2.048258097397368e-02 1.602501380383966e-03
5.256726224153339e-03 4.386515364160798e-03
-5.982387409245790e-03 6.178068328618795e-03
-7.973869961632685e-03 -6.366076088152484e-03
-1.718959378290516e-02 5.648281329182943e-02
-5.738544165017205e-02 5.029317802838781e-02
-2.981592696907842e-02 -2.037180260595348e-02
-1.291772347876412e-02 -8.449954616312562e-02
1.873798373357916e-02 1.418825360561086e-02
5.096733051336607e-02 -8.380653271620038e-02
4.007238871307545e-02 8.874370392906634e-02
4.834559600611048e-02 4.913332865118536e-02
-2.698290087760015e-02 -2.257876249674647e-02
-8.437813972136278e-02 4.022334476261088e-02
-8.293299729237684e-02 3.095982662408791e-02
8.409577658507790e-01 2.505706511576744e-01
-4.092051602372823e-02 -3.434432887536607e-02
-2.364718883521601e-02 -1.248401076710119e-01
-1.200841470756610e-02 -8.847754303247572e-03
-9.813418856406178e-03 3.964649479324955e-02
2.404377628327170e-02 8.194084150717283e-03
-1.400574838386504e-03 -8.436414850164132e-03
1.197739479672389e-02 -2.213652941048805e-03
-6.562197392719080e-01 -9.892892093959348e-02
-4.110172714129719e-02 4.087169973143608e-02
-2.569421945133159e-02 -7.998940746049925e-02
2.938227427890002e-02 -7.324592543635272e-02
-7.497468332288830e-02 2.696021755929715e-02
-6.128038852898750e-02 2.191295634627156e-02
2.610043429051906e-02 4.220481878179922e-02
-4.535408842478046e-02 -1.053746798624579e-02
-8.870155102827125e-02 4.800772408800318e-02
3.519584236036331e-02 7.599224694001748e-02
7.292699917317355e-01 -2.234501944857178e-01
1.995856993839514e-02 -4.812532906082249e-02
1.040844464012204e-02 -2.425609987356284e-03
-2.765526974159098e-02 1.535304628200542e-01
4.600192783784393e-01 2.286178014755665e-01
4.228960749866415e-02 1.027436156087737e-01
-3.072814225358220e-01 4.681750455181374e-01

-3.848006883426411e-02 -1.001897716137479e-01
1.021861759646303e-02 -2.242548555855864e-02
8.000557696135126e-02 3.939840392172706e-02
4.417833647062260e-02 -1.145779837220072e-01
3.727929718407338e-03 5.228212656732089e-03
-1.295558107195685e-02 1.427813334645297e-01
-9.214681940101707e-02 -4.922722547189597e-02
-8.945990822217036e-02 -1.563950763309146e-02
7.449791223250233e-01 1.648075842504560e-01
6.918288211003953e-02 9.941479072173130e-02
4.252869830271372e-03 -6.808364260906802e-02
5.460159216646453e-02 7.868012223239344e-02
2.678983609673868e-03 -6.947979686359447e-02
1.695018507462698e-02 -4.080436580718880e-02
-5.896770148124671e-02 -3.806331671389587e-02
8.043656262627501e-02 1.056527655701408e-01
9.769775508492608e-02 1.163426853420281e-01
-5.225935964333474e-02 1.804682034499404e-01
1.197252981894158e-02 -2.233038480333429e-03
-6.561308349798202e-01 -9.902108438128576e-02
-4.110079090709436e-02 4.091660778575584e-02
-2.570401525111420e-02 -8.000003858913969e-02
2.936228634983315e-02 -7.331359885946477e-02
-7.499539442793393e-02 2.702881743715794e-02
1.268151841868015e-02 1.327715574340374e-01
-9.325291452854820e-02 1.478029531970577e-01
-2.379683173452750e-03 -1.005948032990356e-02
1.164518232378381e-02 9.476848992607796e-03
9.781888140882329e-04 3.895034829877015e-03
6.078031896475280e-03 5.602793293068018e-03
-2.725692009124636e-02 -3.915829211399033e-02
3.089797623084178e-02 -9.793096584313898e-02
-2.724976713473576e-03 1.712286880230121e-02
4.087678475582656e-02 3.453153232828640e-02
1.788830516087474e-02 -2.706184917287930e-02
-5.303844575858942e-03 -7.012507860007081e-03
6.527926468674139e-02 3.372065632484325e-02
-7.826218191077483e-03 4.306583550705669e-02
1.661811404827028e-01 2.668408954942604e-01
7.238388557770328e-02 -1.014509055196277e-01
-2.601970672354071e-01 -9.467593514757607e-02
-7.479309549584390e-02 4.932533446972360e-03
-5.241202641847718e-02 3.005985932784024e-02
3.262060086848562e-02 4.319393394836262e-02
-4.767238061036362e-02 1.819311738140703e-02
-6.773918612083162e-02 2.644365401922539e-03
2.250665314709710e-02 9.088144671915026e-02
8.581755273438062e-01 3.079543408294093e-02
1.402048494375216e-01 6.793181832519751e-02
-9.442535155440475e-02 -4.662108012502689e-02
-9.844389881933804e-04 -9.897158216378162e-06
6.073064875073605e-04 2.093223088492578e-03
9.547039684242415e-04 -1.332195269819878e-04
-6.528482445966320e-04 8.096554633197708e-04
1.398568548695307e-01 -2.291599033909429e-01
2.353348617175673e-01 -1.813951169552986e-01
2.175079689574883e-03 -2.329341879674002e-03
-2.588588380761920e-03 1.480762371121237e-03
-5.139857240181322e-04 -5.954340178702819e-04
1.730765387430688e-04 -1.028992844418490e-03
3.721040648018922e-02 8.935943623419218e-02
4.916101751227060e-02 4.877760861793213e-02
-3.771223132691161e-02 1.347150296654719e-02
-2.537949452280443e-02 2.438097372114407e-02
-7.255031179718396e-02 3.967174723934210e-02
9.193730640068675e-01 1.820071715846971e-01

-9.077719989247220e-02 -5.154092518141269e-02
-8.661944682359847e-02 -2.062889625335026e-02
8.186582215277477e-01 1.207306923308325e-01
7.442593500276261e-02 9.698670224116436e-02
6.654540993414629e-04 -6.513448844109172e-02
4.699140974197150e-02 9.053318017760752e-02
7.742646384336607e-02 3.601019872846694e-02
-4.201982742006138e-03 4.812902961127413e-02
1.091870973843359e-01 2.113673799842749e-01
9.577685892269033e-02 -6.268489110445311e-02
-1.928027065823733e-01 -7.710308355417372e-02
-4.768018861509887e-02 -2.487479358574412e-03
3.821321215946347e-02 8.546191840515960e-02
4.930638198725179e-02 4.994858527090966e-02
-1.127515138514071e-02 -4.869459925789876e-03
-6.412425303403550e-02 -1.640967532318216e-02
-9.017130193670581e-02 5.484457352662240e-02
1.016280458081350e+00 2.275352918477558e-01
-6.030921530454419e-02 2.880067808735801e-02
3.078166875740184e-02 4.503519007716306e-02
1.069728009632688e-02 -1.306852677219019e-02
-1.150036024303472e-01 -2.738577769802336e-02
9.818900617515171e-03 7.095377159956784e-02
6.683406373864000e-01 -7.556516447539710e-02
-3.562636241391130e-02 -1.260185610675552e-01
3.197717742890643e-02 -1.212381874556766e-01
1.421444942176462e-02 4.306511630655713e-02
1.127949626728196e-02 -3.607703639071666e-02
-9.503483915402512e-04 2.654681119021651e-02
-1.405618448611697e-02 3.914986607846439e-02
1.195760758119968e-02 -2.224293155863596e-03
-6.560948883237222e-01 -9.888989790086794e-02
-4.115498271389315e-02 4.090027572138730e-02
-2.569558534377593e-02 -8.004962173081225e-02
2.942718105901727e-02 -7.330485433630368e-02
-7.505744753603738e-02 2.697295611644840e-02
-4.491019572333251e-02 -9.026147442462319e-02
1.516980504259949e-02 -1.651400046436055e-02
7.229298399775183e-02 3.216569185887393e-02
1.946922923338451e-02 -6.466354394918543e-02
-1.698039002892541e-02 2.107509163209191e-02
-9.679784126371664e-02 8.547373738995889e-02
-3.340119246896527e-02 -6.382812475974378e-02
-6.847218660131156e-03 -1.114206152667370e-01
-1.094967164882555e-03 8.316016155526792e-03
-3.368881017283364e-03 6.629766608862686e-02
6.387797791422727e-02 2.873884656305945e-03
2.230967520627549e-02 1.742372460661587e-02
6.233471088630869e-02 7.869723888729364e-02
3.069980483138928e-02 9.424130127607544e-02
1.041355250539156e-02 1.588829619981209e-03
-2.578208652824267e-02 5.495119019141928e-02
-1.645251298100834e-02 -2.184805369034835e-02
-7.177869826423128e-02 2.294378184416420e-02
-5.651487166590760e-03 -1.499610538291808e-02
4.504054240313998e-02 1.507682081735587e-02
-1.804870937808564e-01 7.075424038712870e-02
2.322374805820176e-01 5.257911728704624e-02
5.749271444936228e-02 5.287443286666337e-02
1.689821262416494e-01 2.132546771652702e-01
2.816166408328191e-01 1.457242961213250e-01
-8.983319368249785e-04 1.943115402205352e-01
3.473263693704120e-04 -6.613111458175141e-04
-1.314935578206381e-03 1.022047527883576e-04
1.823590984026491e-04 3.773620037386603e-04
-9.277799961359694e-05 -1.700076417195444e-04

-7.130003593104144e-02 8.551483702359371e-02
-1.087670650917921e-02 1.405250150729634e-01
6.283038863194115e-03 3.133965784845378e-03
-2.302527570417037e-03 -2.357503478911015e-03
6.072017479260721e-04 -1.088985046631212e-03
-1.335518783224945e-03 2.914683873512765e-03
-5.785159636055313e-02 2.765448007400610e-02
3.089802969716486e-02 4.398201191096612e-02
-3.826755204651786e-02 -3.661311992404379e-02
-1.054094828301412e-01 3.551499873942218e-02
8.315973506661547e-03 8.841156271748007e-02
7.461778734918526e-01 -7.148450279227288e-02
3.655585560229732e-02 8.834301078714038e-02
4.804825645686238e-02 4.840113655954543e-02
-1.539085727955854e-02 -3.748315758754468e-02
-1.103047294291983e-01 6.020860280690298e-02
-9.676386412487344e-02 4.249186401022780e-02
8.875323386646857e-01 1.858138366495126e-01
-1.646863206795696e-02 -6.085037213435426e-02
1.173385077664372e-02 -9.840219433480787e-02
4.884759623589162e-03 3.208893271945001e-02
1.709300306882774e-02 5.346287110055859e-02
9.796879113356488e-02 1.190347217382156e-02
4.776643681204179e-02 6.630387109284544e-02
-9.255038658645498e-02 -5.046015440761679e-02
-8.856885944237326e-02 -1.907429044365563e-02
7.916898893045661e-01 1.336057089216810e-01
5.904645459650319e-02 9.400687016020030e-02
5.806304358452432e-04 -6.515261146470498e-02
5.189121832507353e-02 9.054106322681843e-02
1.195182792899053e-02 -2.217389836475732e-03
-6.560428847990307e-01 -9.890887040303852e-02
-4.115650701769940e-02 4.092709443381121e-02
-2.571174517291156e-02 -8.007137665185469e-02
2.942119197006967e-02 -7.333105605090613e-02
-7.508066077236099e-02 2.699997551262529e-02
4.284802911191770e-02 8.560514769282860e-03
7.913438478294153e-02 1.746472906683768e-02
-1.106877877421335e-01 6.816830763506782e-02
1.666727534793873e-01 -6.494568042831409e-03
4.160476150469589e-02 3.918722065305525e-02
4.735016043355864e-02 1.503553097204399e-01
8.120348879064271e-02 6.956345822462011e-02
-2.357481533807749e-03 6.574018195209140e-02
-5.048942498600923e-02 4.602056264030827e-02
6.004705019160347e-02 1.361654456453369e-01
-2.452612278049212e-02 -4.780449513419448e-02
-3.749288885598458e-02 5.943337966589022e-02
-2.825505970975757e-02 -1.019484653898172e-01
2.754611293931968e-02 -3.209495309484579e-02
8.594068375918938e-02 4.934013021788750e-02
4.058588716095566e-02 -1.010840456238900e-01
-7.916571779447936e-03 3.783545283323622e-02
-4.126510531724039e-02 1.581901549954454e-01
8.373227104470440e-02 2.893884100017340e-02
5.002482907911005e-03 4.668645904276873e-02
1.710046014957305e-01 1.993475227317318e-01
8.575846109138764e-02 -1.941491496527914e-01
-1.946011154263886e-01 -4.764310198893626e-02
7.661269827472599e-03 -3.213638510926161e-02
-6.038020347649517e-02 -9.893076756391532e-02
4.529859062967226e-02 -1.445788417788648e-01
-2.012127716434837e-03 1.175299694757040e-02
1.242453149024913e-02 -1.155581063747036e-02
-1.058354887024818e-02 7.346124750841298e-03
-1.576395533304195e-02 8.133176915038620e-03

-6.807503498592772e-02 -1.405126660151404e-01
2.423907761658503e-01 2.037364863165448e-01
3.070216983595935e-06 2.548724423936112e-04
5.115814436535796e-04 1.397344024301314e-04
1.482350422231505e-04 -1.127600339874232e-04
-1.145697772147675e-04 2.088942114938826e-04
1.389881941411868e-01 -2.306960640062301e-01
2.297811510697007e-01 -2.073597290143248e-01
2.131045930057461e-03 -5.433118941038683e-04
-1.400317773310284e-03 -3.845491487597774e-04
3.869499619300308e-05 -8.916562636862071e-04
5.591551920206495e-04 -4.582042140663783e-04
-4.608454620761707e-02 2.369040595818131e-02
3.357801163197745e-02 3.928002863171067e-02
-4.975956006976779e-02 1.405313652088183e-02
-1.202116909213212e-01 -4.682703847329277e-02
2.693080887134529e-02 1.201208655709316e-01
1.065980621397242e+00 1.994191558441457e-02
6.451014935533418e-02 4.680952670733463e-02
-9.107681087218069e-03 5.560721194337803e-02
1.496752287171988e-01 2.007931453202809e-01
6.442638982404593e-02 1.569956118045724e-02
-2.164981658899046e-01 -4.648634959725211e-02
-1.073237199854322e-01 5.555038346428784e-02
-9.114098778619334e-02 -4.903994326007940e-02
-9.268632866121009e-02 -1.472665642522423e-02
7.395287851632019e-01 1.239154701768141e-01
5.233757873265851e-02 1.044288249296612e-01
4.186016617487628e-03 -7.640824421963846e-02
1.021058568533803e-01 9.343985286656804e-02
-4.027296244466909e-02 -6.797128767087932e-02
4.336768606790568e-03 -2.480689784613910e-02
1.714650938003987e-01 1.106126963552389e-01
1.696594009778086e-01 -2.557521149537286e-01
-8.339524922356685e-02 1.097768422593536e-01
-3.931157356321782e-01 4.156054963117496e-01
3.881646261118266e-02 9.077116512923070e-02
4.899321455559249e-02 4.921082935841721e-02
-3.498601415899270e-02 2.047605482028327e-03
-5.604595275034978e-02 2.178853811188493e-02
-6.716518474031362e-02 3.546324565384108e-02
8.509729250629224e-01 1.713880376220306e-01
1.065025684893250e-01 -3.627047823292021e-02
5.716700997517497e-02 2.448174264959426e-02
-2.206331214943835e-02 4.977842031277387e-02
6.693247620338164e-02 -1.269641281735265e-02
3.294269863266630e-03 -2.988840727445018e-02
1.450492916622347e-03 2.117597562740034e-02
-2.698000366851167e-02 -4.356919006584199e-02
5.312576046681548e-03 -4.056595694022483e-02
-4.714705427306561e-02 -5.908197038750351e-02
4.044137378763641e-02 2.910145242231603e-01
1.735008655019648e-01 -3.531432677756267e-02
1.866506659568145e-01 -7.628483453530800e-02
-3.694210660525687e-02 1.275608510769227e-02
-9.121636417551848e-02 1.800507430366074e-02
-6.597402491643627e-02 2.742761934339389e-02
7.050620322980702e-03 -5.373031879871359e-02
-2.624877563775415e-02 -1.066771381102330e-02
-1.469165341321940e-02 -8.267117597454519e-02
1.192616685154711e-02 -2.195936002846059e-03
-6.559681872918290e-01 -9.919345885964904e-02
-4.107454200222335e-02 4.103126084856676e-02
-2.580180377093817e-02 -8.003441429107433e-02
2.931581191637170e-02 -7.343604805323677e-02
-7.503287007812526e-02 2.716822278656893e-02

3.033754228470028e-02 -5.840828872690808e-03
6.819630622081684e-02 1.272581048152685e-02
-1.916154197416143e-01 1.110504082209134e-01
2.398951012410621e-01 -3.172411143404363e-03
5.162092846307397e-02 -5.833365239083978e-04
1.082183964423568e-01 3.598062256795134e-01
-2.793890018718808e-03 -7.843810995038303e-02
4.226635316448334e-02 -8.469533273282545e-02
1.438557605980488e-02 5.313283495068002e-02
3.507712778175907e-02 -4.485839146874335e-02
7.651637517967598e-02 -4.554650306996808e-02
8.198978729076604e-02 9.739479506035195e-02
1.149990744649365e-01 1.596886956745802e-02
1.754419743502084e-02 4.740812624889979e-02
3.782889309268241e-02 9.541285392532781e-02
2.437761296205612e-02 -4.739555364049599e-02
-7.669065243968799e-02 -5.184147137849762e-02
-8.906614485293479e-03 -7.428012464976530e-03
-3.029114404953699e-02 -1.046370726924588e-01
2.556169470990620e-02 -3.863400909767887e-02
1.058730825848654e-01 1.660029158355884e-02
1.738830164060217e-02 -9.786105966837791e-02
5.902143352594437e-03 7.179026604625385e-02
-3.449551275736410e-02 1.350994906732243e-01
1.196640196527907e-02 -2.205681711348052e-03
-6.561211558325156e-01 -9.898284199745618e-02
-4.111900136766623e-02 4.091101962810020e-02
-2.574654456174951e-02 -8.000789553709940e-02
2.938624353221087e-02 -7.330043946075158e-02
-7.501434754208548e-02 2.702115451940074e-02
-4.877301055602646e-02 -2.485186683177710e-02
-6.573876335879222e-02 -1.150626323774348e-01
-4.279365689902277e-03 -8.158280321414663e-03
-2.726480705363772e-02 1.433960674519520e-02
1.581557227515085e-02 7.161721353343774e-03
1.582532773180047e-02 1.127068678624849e-02
6.265020389841318e-02 8.533905051520457e-02
-9.778948197981897e-03 7.574275235760498e-02
3.428414065668189e-02 7.797440408908302e-02
7.934284303769121e-02 2.261937406490969e-02
-7.693989811707294e-02 -2.832686508655033e-02
-2.522213072857018e-02 4.421956274612805e-02
-6.076420425956946e-02 2.118765974952376e-02
2.790644668307101e-02 4.302423347047196e-02
-3.535239959532442e-02 -3.928586149924687e-02
-1.125413536440917e-01 4.520249046718049e-02
4.057036691532243e-02 9.899090432447251e-02
6.769283120563965e-01 -2.440231612346468e-01
4.072899952225214e-02 9.001971876507130e-02
4.844751603303689e-02 4.977609484628012e-02
-8.772819918083919e-03 -4.819145761182517e-02
-1.069845735948615e-01 3.343740287285584e-02
-8.175395744708512e-02 4.886680642656022e-02
8.047432191911605e-01 2.351509609241355e-01
-9.221163016906109e-02 -5.304459783142831e-02
-8.940252165354076e-02 -2.211163762769001e-02
7.750322087092403e-01 6.129047294327345e-02
6.570347105438250e-02 8.824264951747887e-02
1.118698525366675e-02 -6.005730593090753e-02
5.871662158135699e-02 8.003056206939176e-02
-1.891374455466568e-03 -4.055143024326342e-02
-6.950361472644686e-03 -2.509512995734500e-02
1.155338214672322e-01 1.495522586123150e-01
8.652477213033364e-03 5.310012215517297e-02
-1.515067796505363e-01 2.500167075324234e-02
1.465810971230779e-02 -9.347770100817664e-02

-2.575775803836698e-02 2.494187059509362e-02
3.299852775849115e-02 3.860590421108429e-02
-5.179201955998654e-02 6.855275049551565e-02
2.546914019532147e-03 -1.675038244460681e-01
-1.529172998623924e-02 1.220309425364313e-01
1.165939359503610e+00 2.763146191047312e-01
1.370522611215688e-02 -1.035520568312029e-02
-5.759197920406989e-02 -5.761690113233959e-03
6.293833300943809e-02 2.059473237659358e-02
-2.279479736075502e-02 -7.131445107914269e-02
-7.229324227946465e-02 2.190162536473404e-02
3.339145116215578e-02 -2.494557252452118e-02
-6.654802111205249e-02 -5.291449099321698e-02
9.783344737952816e-04 -5.621062212251478e-02
-7.573155706921762e-02 -2.065130492912822e-02
1.283323459864330e-01 6.184120382603099e-02
-1.384733567371646e-02 -1.096674351435166e-01
8.319546240953965e-02 -1.688704205246235e-01
8.514411145392049e-02 5.483966133669503e-02
6.357599144177209e-03 6.404819643842172e-02
5.194842668919174e-02 1.440708049105497e-01
4.076962841018086e-02 6.476798105453135e-02
-1.348579804335483e-01 -7.595271331161552e-02
-9.379564231925450e-02 1.495062226858025e-02
-8.327341746937834e-02 -5.502763818546363e-03
4.041030989330738e-02 5.013055501261149e-02
-2.144679410591655e-02 -5.361925964648120e-03
-8.476174415164045e-03 5.086641929429676e-02
2.305694090404927e-02 3.529776752268908e-03
3.934130702194145e-02 -1.248562879841722e-01
1.308251819552555e-01 -5.340523887949287e-02
5.660244680972867e-02 1.304042580542315e-02
-2.199542998377278e-02 4.502213705074594e-02
5.495885921930416e-02 1.608306325293523e-02
-7.905265868347137e-03 -2.872330703095431e-02
-1.788100218057257e-02 8.534303377687968e-03
1.435128633908649e-01 -5.925162715930696e-02
2.245064081234402e-01 -5.419890883849920e-02
-2.361734428335855e-03 -4.231517256961578e-03
1.319103811424906e-04 3.569085204737557e-03
-1.898987597850759e-03 5.307622058871595e-04
-2.851867406603520e-03 4.306731609218442e-05
4.145802710540000e-02 9.391975366735973e-02
4.918012076150892e-02 5.065065445824615e-02
-1.199696093553519e-02 -9.831556280220281e-03
-8.304005529629339e-02 7.745838798287089e-03
-6.262743837479080e-02 2.349123543519036e-02
7.362284026704371e-01 1.362777352179153e-01
-4.468310537993250e-02 -6.814048716285147e-02
-5.712423948324464e-03 -4.762895625774805e-02
1.848297677977842e-01 2.149264688937898e-01
4.423097915853944e-02 4.286101852421499e-02
1.036003991572029e-01 1.833101425624162e-01
-3.229080479811577e-01 3.998651380865366e-01
1.195462341905944e-02 -2.236041393939007e-03
-6.559173276522192e-01 -9.874234391074520e-02
-4.124316265513610e-02 4.092401563830489e-02
-2.563992244779074e-02 -8.013663458774398e-02
2.952912686601602e-02 -7.338793306362787e-02
-7.518999968380766e-02 2.694782143222012e-02
-9.492158755453750e-02 -5.527967249334696e-02
-9.258034732743509e-02 -2.447362117455883e-02
7.286498474994026e-01 1.627433958622355e-02
6.687996842111700e-02 5.486663452259288e-02
-3.357159395997803e-03 -7.490764885392449e-02
7.197174529654411e-02 1.008035379801475e-01

3.216634984290976e-02 8.914340214502188e-02
4.957200362557140e-02 4.881077346220496e-02
-4.124794929423623e-02 -2.708100660935182e-02
-8.188238390771550e-02 7.974016042871468e-02
-7.731417448794498e-02 6.410555342836267e-02
9.272569613281345e-01 6.398496674522917e-02
9.675532731124648e-02 1.982614555018626e-02
1.938460751701147e-02 5.529632100191915e-02
6.749105601536604e-02 4.863650492622842e-02
2.536006032013710e-02 -7.745467777554668e-02
-6.147428634275576e-02 2.000842111901432e-03
1.173767726622839e-02 9.169846002947843e-02
5.512797434526671e-02 1.464376790205668e-02
8.667004027678296e-02 3.411080915856218e-02
-4.300180221252793e-02 6.397042340903088e-02
9.673844503674900e-02 -5.719426582247086e-02
4.149488786685304e-02 1.333460432112610e-02
5.289167506225889e-02 4.259588491738428e-02
-5.223626464399371e-02 3.564402293388590e-02
3.404203267339193e-02 4.504469239177510e-02
-3.791900826206641e-02 -2.595219293472354e-02
-9.774518412710442e-02 -1.310250056394433e-03
-1.231434497250721e-02 9.713030796871226e-02
7.955271866815761e-01 1.510103699347973e-01
-4.432892659301282e-02 -9.388102235374611e-02
1.808096320481610e-02 -8.621864860725621e-03
3.448221369684108e-02 3.815222095278634e-02
4.231903990938811e-02 -4.695413744775438e-02
-8.425599265156807e-03 1.060299715128609e-02
-7.453727112108062e-02 8.232926075353306e-02
1.195481223296773e-02 -2.226362013003678e-03
-6.560680958515090e-01 -9.891915070142676e-02
-4.115143647298698e-02 4.091869460333662e-02
-2.570836417365123e-02 -8.005259640653506e-02
2.941647670336169e-02 -7.332220659943253e-02
-7.506358428275926e-02 2.699531454264611e-02
8.325945088720202e-02 6.910468218913710e-02
-3.356690527435342e-05 6.599964927637451e-02
-3.364444828758275e-02 7.862499123555604e-02
6.534036304105299e-02 1.080202933827016e-01
-4.584982065656370e-02 -7.003545414726751e-02
-5.006469721603600e-02 8.646987622308581e-02
-9.160376401737365e-02 -5.232486923504336e-02
-8.800951078661895e-02 -2.140745194689670e-02
8.050844686804157e-01 1.029788633697419e-01
7.570351124981324e-02 8.577924860699131e-02
-1.060105105447011e-03 -6.534855184259550e-02
4.940602145976804e-02 9.266434975467853e-02
8.945477383875629e-02 2.480131592364095e-02
3.123383262077799e-03 4.571429626107701e-02
6.210252772086301e-02 1.219779483131627e-01
6.726821321683195e-02 -6.494501824138009e-02
-1.025620684089586e-01 -4.196753509428173e-02
-1.698984351894093e-02 -1.075634481939812e-01
-2.973961695974739e-02 -4.781431878778607e-02
-7.533050465850499e-03 -9.335400317226497e-02
-9.890561216652308e-03 -4.254357178163904e-03
-1.462305375317032e-03 8.883453786511994e-02
8.240169295653167e-02 6.767067910596038e-03
3.994548054018952e-02 2.405907880506270e-02
-3.392984246734186e-02 -1.025927644077667e-01
2.336070402270986e-02 -9.258952374371129e-02
3.949365589048273e-02 7.231685443316113e-02
3.196826088606178e-02 -5.081696016877389e-02
-2.053309700993081e-04 4.888782224488181e-02
-4.266843770650684e-02 9.082045023867991e-02

1.195299557353537e-02 -2.228600572559215e-03
-6.559884155892356e-01 -9.885311214408035e-02
-4.118617932524839e-02 4.093317577773015e-02
-2.568698460272567e-02 -8.010363505164808e-02
2.945436472038522e-02 -7.335395764043035e-02
-7.512312159678834e-02 2.698322444308738e-02
-5.479700876779243e-02 -7.312505075884071e-02
8.476424401983354e-03 -8.499709853724614e-02
-5.071235629257973e-02 8.062769272156309e-02
9.270710435597432e-02 -4.394266771169506e-03
-8.474450149028551e-02 1.968132289831650e-02
-1.338112853694382e-01 -6.666384334855982e-02
3.961391111275698e-02 9.290438578712282e-02
4.860693150617857e-02 5.049000618374359e-02
-1.738854620975098e-02 -1.783531533270022e-02
-7.110371707320960e-02 2.871759477530119e-02
-7.413265138170398e-02 5.569174087443026e-02
8.276971897994577e-01 1.594011549487844e-01
-5.579089058253640e-02 4.041261149599753e-02
3.011247242708691e-02 4.455049305682765e-02
-5.934890810514680e-02 7.616876585553362e-03
-4.882713362276522e-02 2.360250242794987e-02
-1.897807156665414e-02 9.869449504215087e-02
7.844680305819105e-01 1.914643428682481e-02
-9.249805139208833e-02 -5.301477573720634e-02
-8.890867822991048e-02 -2.210682390092538e-02
7.910873854345274e-01 8.674768733935417e-02
7.290741534058809e-02 7.599018546092105e-02
4.273256615738013e-04 -6.311109789075667e-02
4.981332979661451e-02 9.325772358458392e-02
-1.749314952237600e-01 5.362563063964538e-02
1.297895929556451e-02 3.707771981025334e-02
1.293710157717416e-03 -5.686802936992225e-03
-7.233717275018501e-03 -2.118098141929016e-03
1.380439198748171e-03 -1.035038078893428e-03
-8.249842442653198e-04 1.307330071272773e-02
5.940701951553459e-02 5.049185868442562e-03
9.604046812493998e-02 3.185055936141087e-02
-4.662575264048274e-02 4.731743319893179e-02
7.285711655497415e-02 -3.399312829000867e-02
2.633493129682745e-02 1.856747201917464e-02
7.521277594087561e-02 7.440623853956736e-02
4.538821511047524e-03 -9.284958030849988e-02
1.291281008564390e-02 -2.989794252890270e-02
1.011372146951731e-01 -2.022832649045353e-02
-2.930804019118471e-02 -7.929739686436447e-02
-3.277486868491039e-03 1.186268479716760e-02
1.177381091791850e-01 9.197197336424752e-02
1.082691474939539e-01 8.258628419966549e-02
8.290957417036591e-03 7.627601610454619e-02
-3.308267929882992e-02 2.633346536415105e-02
-4.195833102943478e-03 6.648064823571807e-02
-8.230017016148242e-03 -4.016578708129510e-02
-3.661340865756040e-02 -1.496949887333652e-03
-2.827133244137897e-02 -5.437680826453117e-02
-2.225525180457304e-03 -8.094171258025472e-02
3.959937729896130e-02 2.432563164682832e-02
-1.145553988932142e-02 7.733986878074618e-02
1.695988705454283e-01 5.179714202831501e-02
2.736034555817838e-02 1.858016914540737e-01
8.783191217017060e-02 1.681092759982121e-02
8.052526351136503e-03 4.391306833302330e-02
1.170254505435757e-01 2.401374266467990e-01
1.572389855818780e-01 -8.857794019684455e-02
-1.937258757823670e-01 -8.647352951489019e-02
-1.847581249533721e-02 4.918361565259090e-02

1.435249488765494e-01 -8.202390015205627e-02
6.089001507504899e-02 4.943543781177419e-02
-1.164769440510614e-02 8.967643921763732e-03
1.923303094579857e-02 5.274505098846072e-03
3.141232241183876e-03 -6.796199303108510e-03
-2.387254296063034e-03 5.019399556794412e-03
-1.279216786555392e-01 -5.767822257173408e-02
-1.070935896744709e-01 -8.480443324347649e-02
1.482413600458500e-02 -3.887497038953174e-02
7.348098065532243e-03 2.776933746195485e-02
8.601471904802373e-03 -1.465175684415444e-02
2.310718724108501e-02 1.496619253210380e-04
1.234214151991402e-01 -8.107520145902719e-03
1.481434932065201e-01 4.870706119775055e-02
-9.219158144749435e-03 1.451900756135083e-02
2.530358472162555e-02 -1.692955760151831e-02
-2.756280337481310e-03 7.846225949031763e-03
9.707050508573093e-03 1.691263867871741e-02
-8.967853490279781e-02 -5.390194464941517e-02
-8.606334021393908e-02 -1.697092655488773e-02
7.637928428186986e-01 1.585195439273004e-01
9.111151796217123e-02 4.256796627167009e-02
-2.556814122777531e-02 -5.870376282542278e-02
2.197199024175107e-02 5.790336582308028e-02
-4.128769247127722e-02 -5.866528649085632e-02
-5.803287410063962e-02 -1.594839517333002e-01
-6.852566912750645e-03 -9.251680985625737e-03
-2.375194291517809e-02 5.775901401701650e-03
6.231283617517424e-03 1.489805752218160e-02
2.556709294712628e-04 1.216248868686993e-03
-3.324784208654898e-02 -5.783278081068713e-02
-3.560895538220085e-02 -5.680073162236375e-02
-1.174169201565174e-02 1.185578178858251e-01
4.102433287299093e-02 1.323955590012931e-01
1.346186724412993e-02 2.287233651551715e-02
-8.792641635355557e-02 -1.719304585902198e-02
1.196405783511569e-02 -2.222373189123124e-03
-6.561309571872169e-01 -9.889372152388806e-02
-4.112509867891257e-02 4.087791125230596e-02
-2.570112944301555e-02 -8.005429583273591e-02
2.940809951009443e-02 -7.327547093630289e-02
-7.503580200105588e-02 2.696500723157646e-02
7.292839892930199e-02 4.761508428908611e-02
-2.824733550643485e-03 5.104238319451683e-02
1.314677150875386e-01 1.956730517298779e-01
1.018483551161034e-01 -1.805913088900545e-02
-2.100974339321692e-01 -4.630255294737264e-02
-7.015560428720666e-02 5.168995232255577e-02
-5.760313577293197e-02 2.283851034761715e-02
2.965420880144426e-02 4.246427568794223e-02
-5.582998095052773e-02 2.091177805774248e-02
-7.676777205796190e-02 2.336354464750824e-02
3.142820182629489e-02 7.084358692676189e-02
7.993158587538495e-01 -1.783839505443992e-01
3.974535611072999e-02 8.873547432857717e-02
4.875566389016660e-02 4.943760514018935e-02
-4.985819439136601e-02 3.563579115977886e-03
-3.842617472489686e-02 5.044897860085224e-02
-8.884427161673224e-02 2.250448645441835e-02
8.668631882367576e-01 2.567404570105619e-01
-1.305746163104966e-02 -7.046452714522715e-02
1.989843265927711e-02 -1.586203990232841e-02
7.798840784615826e-02 -3.174737556221861e-03
7.667775553307647e-02 -1.889064737958943e-01
7.910129808744809e-02 5.292049694173966e-02
1.317252995192257e-01 4.240448287367213e-01

-3.746119656973385e-02 2.399938076326838e-02
3.581697620533861e-02 3.783987875082294e-02
-5.124074641387732e-02 1.882832335410667e-02
-1.035787626717787e-01 -8.525781879953470e-02
3.209914781935467e-02 1.499009217489661e-01
1.204339875558302e+00 1.993703213783010e-01
-2.778535742199423e-02 -1.168675305675097e-02
-8.002236890442706e-02 2.011956228663585e-02
-6.531646687360937e-02 9.247003012079835e-02
8.617992630214948e-02 -5.689762008726962e-02
-3.988186551423779e-02 -1.000864630083363e-01
5.876840386839313e-02 -1.040404225508565e-01
1.196408312990668e-02 -2.218552278173726e-03
-6.560257020730663e-01 -9.897602544844361e-02
-4.115251408082492e-02 4.093509823370568e-02
-2.572103805980019e-02 -8.002794877183689e-02
2.941162376837783e-02 -7.335865813638731e-02
-7.506212798295665e-02 2.703960348525957e-02
3.910342224897035e-02 9.307117289200993e-02
4.876966867168753e-02 4.949542666910776e-02
-3.425592637302521e-02 2.021885253195069e-03
-5.081365170633959e-02 1.443687979433976e-02
-5.111466207182444e-02 2.434331957854430e-02
8.035896772278075e-01 1.287624676614987e-01
1.331106535591005e-01 -6.848668231713212e-02
9.476951837049225e-02 -3.228716491676810e-03
-2.756994070035610e-02 1.761367740071219e-02
3.589619983822642e-02 1.540167120341373e-02
8.152402209077078e-03 -1.167128394463982e-02
-7.527625872283387e-03 6.972601175196178e-03
-4.981830458119434e-02 -2.937581964871277e-02
8.524625993258090e-04 -4.360938836279591e-02
-2.025335252204338e-02 -5.151876513510274e-03
1.269908744269977e-01 1.420125571980342e-01
6.368413066012198e-02 -7.477781971505247e-02
2.184455395532761e-02 -8.767923802788202e-02
-5.416033646485714e-02 -7.248871872223303e-02
-4.052387073637296e-02 -2.436884569719089e-02
3.505888683149981e-01 1.135219107621449e-02
3.683321789790155e-02 -8.550814430430297e-02
-4.112847929626377e-02 1.779213171080173e-01
-3.553493693222750e-01 2.141927394246285e-01
-2.191615942703891e-02 -1.870839315846603e-01
-1.734690239325465e-03 -1.973835665391015e-01
-1.570372817759709e-02 9.435166051504454e-03
7.755666292796616e-03 3.123739107096005e-03
1.274604741732272e-03 4.644984418336945e-03
-7.222306678564602e-03 1.273771882273641e-03
6.405247318556848e-02 5.088160677094229e-02
-5.956218109406990e-03 6.136941837342612e-02
1.688224938037501e-01 1.843874484795229e-01
4.971535922966643e-02 2.080039810997792e-03
-2.325336904744978e-01 -4.073131639190191e-02
-9.746573415483353e-02 5.378232768292114e-02
-9.757884635461322e-02 -4.314845919996174e-02
-9.735411380115634e-02 -9.290836381291674e-03
5.335945410321244e-01 1.311181642947810e-01
-5.871092675632733e-03 1.353623673963150e-01
6.066693273074779e-02 -5.205295558394264e-02
1.014582182209049e-01 1.360225575580788e-01
-7.309645741151607e-02 -7.259125425900052e-02
5.230126667735369e-03 4.000808278429471e-02
4.285488248376816e-03 7.278836769734413e-03
4.051295720205907e-02 -2.107938818258012e-02
1.347718274472515e-02 -1.197659862031506e-02
-2.993239632698980e-02 6.936783408117540e-02

-6.461535182224733e-02 -5.523835581906907e-02
3.419836387815175e-03 5.175020531073911e-03
-3.822640857970567e-03 3.742711206690163e-02
1.574482749080551e-01 -6.595799173098302e-02
-3.883750680198656e-02 -8.661418091755559e-03
-2.904257450262401e-01 3.248358620730498e-02
3.842555230140442e-02 9.191467088986124e-02
4.858956355313079e-02 4.883068921512071e-02
-3.042354784731226e-02 8.841044003989017e-03
-5.444102052115442e-02 1.062336501763396e-02
-5.622597411667265e-02 3.396751147455927e-02
8.392080426204902e-01 1.354223616740691e-01
-3.851964413825070e-02 2.536151123214029e-02
3.678230782068822e-02 3.867899151211045e-02
-5.563469782287640e-02 2.380560216416771e-02
-9.340962343408377e-02 -1.009931992465428e-01
1.006828782346164e-02 1.415352239637220e-01
1.130123725268686e+00 2.214016686001962e-01
-9.426239954953147e-02 -1.765329304114708e-01
-2.183897485504844e-01 -4.074130274913044e-01
-4.882628171362315e-05 -3.842831180539799e-04
7.214161377829118e-05 4.746518169460758e-05
-3.578042218696756e-04 5.134326961912015e-05
6.561081252334264e-05 -1.991038877436278e-04
-1.574703143903501e-02 -7.317394304371699e-02
-3.767043777871450e-04 -4.730874784702138e-02
1.546294174843464e-02 9.156182357460954e-02
3.326281260212820e-02 2.062530747924253e-01
1.593965208240022e-01 8.639306098765800e-02
2.226621424851854e-03 1.697535703484465e-01
6.263614793402407e-02 3.985704761378215e-02
-8.901446293301260e-03 5.363187186276805e-02
1.722380800212608e-01 2.806212491546313e-01
4.310485949153559e-02 -5.286128666447669e-02
-2.609017808470986e-01 -9.164570185524140e-02
-9.752096290647391e-02 1.600649578471030e-02
-1.198591552517696e-01 -2.236178690636379e-03
-3.033422804803229e-02 -2.092449781943759e-01
-8.003714623668219e-04 -1.243786804910963e-04
1.116252040642751e-03 4.246261326776623e-03
2.638109788746046e-03 -8.004475209584814e-04
2.933646242315848e-04 -2.659290273133106e-04
-2.907373278422949e-02 1.088830929036706e-01
-8.635677012019319e-02 1.100205195103169e-01
-4.017099456231539e-02 1.065852228347368e-03
2.345562266631200e-02 -7.611511127983690e-03
9.928801317827966e-03 -2.257923866196747e-03
1.445450492697103e-02 -5.361493061666417e-03
-9.016514502300746e-02 -5.990716918534198e-02
-8.536694832966175e-02 -2.344944607616454e-02
7.757746263735401e-01 3.048143582804639e-02
1.199341393261244e-01 7.734380045605947e-02
-9.243365655480864e-03 -9.402410607831622e-02
9.138330117872555e-02 4.807553679715645e-02
4.230605864926065e-02 -2.383535325936762e-01
1.057957522757251e-01 -1.410115267409939e-01
1.036814363162405e-02 -3.860345897824843e-03
-6.991809136837864e-03 -7.394574951601895e-03
-1.750778673365344e-03 8.784532441867254e-04
2.659832235391170e-03 8.133292496632417e-04
1.200481164871335e-02 -2.198332311137651e-03
-6.561332797449684e-01 -9.883401871727077e-02
-4.114399668238826e-02 4.085383319644192e-02
-2.565199348025422e-02 -8.004906868832971e-02
2.939281787974875e-02 -7.328054807398754e-02
-7.502712666632413e-02 2.693454106577093e-02

-5.277980261190868e-02 -3.434267934171310e-02
-2.854021854494085e-02 -9.480330652358887e-02
-1.920602273989417e-02 -8.383456139649586e-03
-9.105834251135207e-03 7.488896827392100e-02
4.481192422293289e-02 -3.271987707838778e-03
1.651539355673447e-02 -5.971403868303230e-03
1.196987437518896e-02 -2.214313709739020e-03
-6.561206531480617e-01 -9.891808804360985e-02
-4.113175093131810e-02 4.090072920970758e-02
-2.570028607543963e-02 -8.002682129694530e-02
2.940672666204227e-02 -7.329841511857392e-02
-7.503049407166655e-02 2.698282543009149e-02
4.022094496015301e-02 8.880860430075042e-02
4.872057624878443e-02 4.942440556136372e-02
-4.198427804902700e-02 -3.161948687918080e-02
-7.761219546817355e-02 5.012382764797106e-02
-7.619624040166323e-02 3.778992529470998e-02
8.485510200210956e-01 2.566625679459822e-01
5.920417816569621e-02 -9.393773701628751e-03
8.643005705161000e-02 2.512611143070396e-02
-6.424489107988944e-02 7.578371606712155e-02
1.285476195909288e-01 -3.200797441956631e-02
-2.010096817420530e-03 1.770980112746330e-03
5.166251122933382e-02 1.167807839673951e-01
-2.154304550012834e-02 -1.318951231643909e-01
1.917525962141957e-02 -1.660981447436229e-01
-6.410049744171417e-03 8.950892416483010e-03
1.618117441614923e-03 2.063188581712574e-03
8.753381418957790e-03 8.779986671066251e-03
-6.292299521923192e-03 8.050088093147379e-03
4.246830555606648e-02 4.929821874203200e-02
-1.853092778441255e-02 5.464482218700673e-02
2.968793322319025e-01 6.033984201009233e-02
1.735548733225509e-01 -2.042108629980447e-02
-2.211299823490226e-01 1.398508444732156e-01
-3.099896905114877e-02 2.120506927899902e-01
-5.854393833693344e-02 2.209375034507427e-02
2.932153708218471e-02 4.153295261943233e-02
-5.080317045192655e-02 -1.344539638450602e-02
-1.032854890312973e-01 3.373236316367543e-02
3.987256318065250e-02 8.641268872288256e-02
7.709352119515072e-01 -1.831241134687546e-01
-1.170910152690898e-02 -8.675662784552644e-02
2.141579907606861e-02 -2.784714349227374e-02
1.885669122324534e-01 7.543961609531159e-03
2.200096949314700e-02 -2.221762579894947e-01
5.664190492796321e-02 7.332071157643842e-02
1.295204533112131e-01 3.184341659827860e-01
1.051210127467525e-02 2.079592648502802e-03
-2.979598500129767e-02 1.712633477017820e-02
-1.720844930409590e-01 2.693516092043253e-01
-7.758958141684648e-02 1.583902568000501e-01
-1.238275532940257e-01 -1.819115688493184e-01
-2.212011825571172e-01 -2.252584048990241e-01
7.945250609473839e-02 -3.127155783263442e-02
1.521322912570225e-02 2.730045186909741e-02
-4.858136794354685e-02 8.429754295001817e-03
1.009016232212089e-01 -6.314103498170605e-02
8.819770196971317e-02 -3.515430181498504e-02
6.966876688413777e-02 5.075488113635526e-02
-9.184760294862236e-02 -5.225552135790001e-02
-8.955686440547542e-02 -1.945544567776744e-02
7.607984957742927e-01 9.243677911183860e-02
6.456983924968770e-02 8.222090488485878e-02
-4.130022028167807e-04 -6.213341590705396e-02
6.411075674066571e-02 6.970248064092842e-02

-1.640679931088648e-01 1.041420260903729e-01
8.025337778128741e-03 -4.191021431463160e-02
-1.295329129788540e-03 2.558694471687240e-03
2.741532040203638e-03 7.089684682058492e-04
1.724519223368177e-03 -1.092474935646163e-03
-2.703986677773870e-04 -1.798842518866577e-03
-5.613142340326187e-03 -2.222669951684407e-02
-4.563034043648552e-02 -1.261691896677914e-01
-5.764780931643596e-03 -9.441324089802698e-04
-8.771236934493240e-03 8.369043634498710e-03
1.173914422154085e-02 6.411340779985130e-03
6.292882869032405e-04 5.581943332760662e-03
1.194553232465311e-02 -2.216109328663817e-03
-6.560113724194002e-01 -9.891108029333406e-02
-4.116427469778992e-02 4.093817482255172e-02
-2.572886322007048e-02 -8.008118558114852e-02
2.943836396015119e-02 -7.334407647173388e-02
-7.509771643102255e-02 2.701160537707391e-02
3.766860064767955e-02 8.902319623510103e-02
4.855982616920966e-02 4.878576393526639e-02
-4.304029356409075e-02 2.059401243815077e-02
-5.118861348503299e-02 3.081593803340504e-02
-6.609589056131582e-02 3.258291880996991e-02
9.138726438070062e-01 1.860998975675675e-01
2.710564686989299e-02 1.146413060747760e-01
-4.844584540619783e-02 7.745202504746442e-02
-1.587881259475227e-02 -2.457132565710670e-02
2.694804139625398e-02 1.332526709879309e-02
6.940537706837973e-03 1.795263719261669e-02
2.002544826896874e-02 1.706723103862632e-02
-9.386324099963331e-02 -5.357132611564951e-02
-9.143370536695951e-02 -2.115026448412138e-02
7.287173561393283e-01 8.164063811107572e-02
6.070073066609692e-02 7.705464013826248e-02
4.618214269220844e-04 -6.441077266332929e-02
6.155882855307113e-02 8.254771474959267e-02
1.042383221445612e-01 -1.071641570746054e-01
1.811466807397498e-01 -4.076048721471200e-02
-8.290546261459532e-03 -8.247863034695877e-03
1.806123703761343e-03 1.513148460559583e-02
-3.770551948651518e-03 1.572494184220333e-03
-8.194389716229090e-03 -1.453818016308164e-03
-3.410612048533446e-02 -8.655271827764124e-02
2.227614861649481e-02 -3.277114091517363e-02
1.160256688954561e-01 1.169490070360803e-01
8.942846881312687e-02 -1.995191372017583e-01
-5.543905219436716e-02 4.334159130020854e-02
-1.230592744756252e-01 2.328992631209834e-01
-5.366826995342108e-02 2.745206342626197e-02
3.271144266665958e-02 3.973253916885137e-02
-7.017114488856814e-02 -6.590287792602041e-03
-1.104656847133685e-01 -2.663135518904880e-03
2.516837879458582e-02 1.100633783489703e-01
8.876886196445317e-01 1.574227707567425e-02
-1.106837637807774e-02 -5.838465155704541e-02
1.626665719272529e-02 -4.501136474917070e-02
-1.455580786065697e-02 -4.384781821247449e-02
1.204304111362416e-01 2.193309843730001e-01
1.580820101128916e-01 5.008663834036565e-02
1.559576335016924e-02 9.590109818960231e-02
6.247387000081964e-02 3.086113635012054e-02
-3.265581470250469e-03 4.174943834777257e-02
1.572166811518816e-01 3.318098447470785e-01
9.199874667352687e-02 -9.882653368527743e-02
-2.641419534246502e-01 -1.310082274323381e-01
-7.530764412716436e-02 -1.453380616611217e-02

3.891947884505548e-02 9.137401832551328e-02
4.889174986093770e-02 4.920013809698912e-02
-3.285818653818533e-02 7.371689323799792e-04
-5.650074083144615e-02 1.963491329559170e-02
-6.200071397102355e-02 3.368999712129563e-02
8.368105976895104e-01 1.593176380505711e-01
1.194047788495813e-02 -2.186305809964697e-03
-6.560340008470916e-01 -9.920808443869235e-02
-4.105864348257397e-02 4.099686469500140e-02
-2.579121982024460e-02 -7.999210024795358e-02
2.929990693796527e-02 -7.341017487657515e-02
-7.499060690358508e-02 2.715901792385727e-02
-2.815157803042109e-04 -3.136133860097795e-01
7.907046386316700e-02 -3.600059898305825e-01
-7.204166800249117e-04 1.293787009664276e-03
6.378250370302437e-04 -4.260062347531405e-04
3.326049764686311e-04 3.573115381876630e-04
-2.380727475702079e-04 3.004100087147209e-04
-4.282575624506502e-02 2.270069825366900e-02
3.449592478380308e-02 3.840865075747898e-02
-4.681205232217080e-02 1.783399279340102e-02
-1.269039185844191e-01 -7.043459625093144e-02
2.729120906334537e-02 1.341603533700456e-01
1.149165187799070e+00 7.786832235726678e-02
-4.653268588477466e-02 1.290582126609351e-02
-9.948258627221332e-02 2.889837171344366e-02
-7.939186354625920e-02 4.156770487493794e-02
1.743927434195243e-02 -5.989370471071657e-02
-2.258799260853945e-02 -1.791051007567116e-02
-7.519093462092871e-03 -8.444851077073541e-02
1.312913629303407e-01 -5.668600224127181e-02
8.369129906583007e-02 2.324782246209270e-02
-1.896749230532676e-02 2.240108945894724e-02
3.672210314113639e-02 5.264863954043773e-03
3.543368782105667e-03 -1.254288507690249e-02
-4.413088635254608e-03 9.839311935109287e-03
-4.122791671480942e-02 -5.233379224216149e-02
4.200207856144427e-03 -3.115591497281291e-02
-2.888001584267403e-01 6.801680148181709e-02
6.760315450887359e-01 5.790553479025541e-01
1.095619732598126e-01 -5.012989728876595e-01
-4.203272084845857e-03 -1.061579788516920e+00
6.516148591338913e-02 4.592080082452902e-02
-7.891765025524336e-03 5.691345732232990e-02
1.542731576887015e-01 2.168105782702864e-01
6.253425846418521e-02 2.203978515323573e-03
-2.294695988166117e-01 -6.119180642492972e-02
-1.052861414135032e-01 4.737495800817111e-02
-9.028714662586244e-02 -4.830469121311240e-02
-9.239372089855004e-02 -1.138048286148381e-02
7.224505087886205e-01 1.211739415302692e-01
5.342768208183119e-02 1.287519401141392e-01
1.628455028395807e-02 -8.384000287096922e-02
1.367777719765234e-01 9.927163998026065e-02
-3.956924910604964e-02 -6.061948713330481e-02
-3.164413908171286e-03 -2.940454054927787e-02
4.338666650155060e-01 -2.112266439232163e-02
-4.411081276182169e-01 -5.419424723874701e-01
-2.895818337413968e-02 5.742501762768790e-01
-3.077630911571939e-01 1.369425770272725e+00
-7.354411955817718e-02 -1.022106549390512e-01
1.844310218478797e-01 1.214063484957428e-01
-1.828019336304874e-04 5.796798663821169e-04
1.410974775701459e-03 1.424170414844596e-03
8.102027839717159e-04 -1.080386404114707e-04
-8.990225682260299e-04 5.357945015733216e-04

-1.350901653437066e-02 -1.076512239311978e-01
-2.537214956132604e-03 -8.843868199036364e-02
-2.069490187740057e-01 3.558962299387721e-01
2.686118706453796e-01 1.473024393091004e-01
8.167631741387223e-02 1.152967773183364e-02
-2.394779517194488e-01 8.929890041384868e-02
-6.381217441384331e-02 -1.920202130511457e-02
3.796435875091766e-02 -9.481531038769614e-03
-2.822390238240561e-02 3.805308199994489e-02
8.727281497897295e-02 -2.503289338940282e-02
-5.112666393211285e-02 -3.454146306309311e-02
-9.913254804560026e-02 -1.278847861052884e-01
4.572675467934167e-02 9.309633989700064e-02
4.907562678163362e-02 5.117138796346535e-02
1.431215140396866e-02 -6.903795011232643e-03
-1.123766959694488e-01 -2.273624192247563e-02
-8.724814604751946e-02 2.369906404498516e-03
6.679981965528967e-01 2.161319385104339e-01
2.154752905127630e-02 9.530742768756333e-03
-4.187208842032852e-02 3.738476528334066e-02
-1.189816898410941e-02 2.866132737854977e-01
2.118687619387962e-01 -1.006365411225700e-01
-1.282667163426304e-01 -2.043212410337069e-01
-3.934023602665625e-02 4.613906280926845e-02
8.124304503634419e-02 7.330658959744960e-02
8.906857229177690e-03 6.902074744830966e-02
1.126046516550608e-01 3.730079469661286e-03
-3.109987078581015e-02 5.536272424326537e-02
-1.110550343963592e-01 5.515337134499048e-02
-5.763375326739219e-02 1.611477727815036e-02
-2.064897315055202e-03 -1.059006806069360e-01
9.778627950921741e-04 -6.705388861354056e-02
1.971992414421939e-01 -4.046734825780238e-01
-3.737391469130582e-01 -1.463033417962824e-01
-3.118209372849661e-02 8.681770877299096e-02
2.748997512855578e-01 -3.976742581505473e-02
6.989575440653091e-04 1.730811107714509e-02
4.670050699104989e-02 2.919632806812381e-02
-1.350230784902959e-01 1.033899387376548e-01
2.280035795424229e-01 -1.216186583711606e-01
4.410709867348187e-02 9.170002039632169e-02
8.941091530848105e-01 5.469925102461509e-01
-7.567336324988030e-02 6.668972415942561e-03
3.483810849512454e-02 4.614592379112473e-02
-2.469672273782152e-02 -4.036257533582636e-02
-7.087403577185100e-02 1.051558232909633e-01
5.828344905404701e-02 3.350656717791176e-02
2.635387167218924e-01 -2.037333816550939e-01
-5.369150409965874e-02 8.411100707184826e-02
-6.430252146230750e-02 1.016975489793615e-01
3.453564733403078e-02 -4.449329407205858e-02
-3.290366705160061e-02 -2.598821895768308e-03
-8.558119874342317e-03 4.681512041816894e-02
1.598627962995056e-02 -1.791782787698929e-02
-8.736776030572581e-02 -4.808148406431682e-02
-8.080055701758099e-02 -1.651276508752813e-02
8.911790511024775e-01 1.781817164838248e-01
4.869453622064680e-02 1.748059984872247e-01
4.792885688019701e-02 -2.356817413753114e-02
1.160867307670462e-02 9.282814431245850e-02
1.197030259502829e-02 -2.243939158080954e-03
-6.560935607274013e-01 -9.868173248464780e-02
-4.124113531117772e-02 4.085777110255062e-02
-2.555849075820375e-02 -8.005415246822188e-02
2.954837961717581e-02 -7.330604655909573e-02
-7.511511279988317e-02 2.686265163270972e-02

-6.671650900950503e-01 -9.871207057841309e-01
-4.623811488688900e-01 -6.879907970781783e-01
1.588072166891158e-05 1.849578077188406e-06
-1.195278989554128e-05 -1.425246517725515e-05
3.380386074166130e-06 -1.282167672091890e-06
-2.566012970783423e-07 1.373609499111567e-06
1.196898594271879e-02 -2.234393792928032e-03
-6.560758818195325e-01 -9.878444767276175e-02
-4.118295288905119e-02 4.087480336978006e-02
-2.565315976405612e-02 -8.007648280447439e-02
2.947533945929064e-02 -7.329211012622965e-02
-7.509385121908042e-02 2.692021576628376e-02
4.494183710286025e-02 8.611971104079290e-02
4.947127820247953e-02 4.725903817242932e-02
-2.120862790109126e-02 -2.049181817565032e-02
-1.117030974752002e-01 3.144316659764535e-02
-8.843714143125041e-02 -7.121456819478029e-04
7.505301779253747e-01 3.491702192676454e-01
-8.305838505413554e-02 8.023574389794156e-03
2.055316532976057e-02 4.302970278862628e-02
-3.747548410764826e-02 -5.679403514670041e-03
-1.941018732373341e-02 8.631006090892598e-02
2.866366448994575e-02 2.065648057760528e-02
2.244046442638170e-01 -2.797243958502215e-01
-2.618549890118749e-02 -4.886559732206299e-02
-2.328940837592883e-02 -1.191827593912889e-01
-2.161296093546782e-02 -2.767173385231303e-03
-1.587116013181534e-02 4.148193506471670e-02
3.277206433818267e-02 1.516681982270056e-02
-9.015356737227967e-03 1.051388146592609e-02
-1.543311039286611e-03 1.428293229733343e-02
5.499545165220615e-02 3.594599364809069e-02
-3.910895652346478e-02 1.154003878013215e-01
7.841403061973264e-02 -2.109559427605353e-01
2.644007359412019e-03 6.817724024783420e-02
5.565379453519373e-01 2.416072686235879e-01
9.727095800656501e-03 -1.503866732314160e-02
1.656870053862222e-02 1.667141342048883e-02
-2.692576623810351e-02 -1.297278098326486e-01
9.789119412002761e-02 1.006559939934597e-01
1.130395357890457e-01 1.199196620003374e-01
2.959787749607581e-01 1.134229116330315e-01
3.125198754124396e-01 2.836639273620536e-01
8.313175676423137e-02 1.919626635480334e-01
-2.888928598569048e-04 -3.840989007464500e-04
-3.807746862663574e-04 1.229784552724315e-03
-6.242873796115919e-05 -1.842808593313179e-04
-3.117090994970752e-04 3.418664789504918e-05
-9.353809739597659e-02 -5.261930939794428e-02
-8.671161655389389e-02 -2.062567851006336e-02
8.307089560440242e-01 1.435367429771678e-01
4.830538228098798e-02 7.438946255309845e-02
3.297138252052903e-03 -6.058124715436161e-02
1.314974993389236e-02 1.074675287050595e-01
7.098268700729779e-02 3.039923296460782e-02
3.247568643274719e-03 4.493360795617535e-02
1.383883003639400e-01 2.982668980024603e-01
1.093285220630185e-01 -1.846087781466671e-02
-2.793649304552100e-01 -1.201789868548202e-01
-1.002368994499069e-01 3.600709419322864e-02
-4.745821796988416e-02 -1.426815677285045e-01
4.906180866148338e-03 -1.091364166428475e-01
2.048922058296650e-02 7.125856660090442e-02
3.699085916344626e-02 -4.235651346104478e-02
2.076697867730728e-03 2.318529764917436e-02
-3.850205083593814e-02 3.964427968865854e-02

-1.462134269414375e-02 3.354924134725377e-01
-2.289848103417699e+00 4.790538716657541e-01
1.885565741295295e-07 -3.955515069538441e-07
-1.361613138862907e-06 -3.326896929080441e-07
2.594661139291887e-08 1.129885112915071e-07
-8.651167066666549e-08 7.022468690100850e-08
4.732267138556111e-02 -1.942689517959192e-02
2.345801587277719e-02 2.132510090467923e-02
-1.376879231404769e-01 1.776722796067001e-01
2.127637070695252e-01 -3.148627519332890e-02
8.204180953446140e-02 -1.384137083846681e-01
1.574459513726431e-01 6.173095142789271e-02
6.849507304830665e-02 5.339162581964518e-02
-8.665715438098709e-03 4.950704199978714e-02
1.517297347181511e-01 9.915835302073703e-02
3.784231373359527e-02 1.579839904310797e-02
-1.870068727778310e-01 3.330332062254604e-02
-7.012777508284822e-02 8.046959602491623e-02
-5.827199732507200e-02 2.665287930832261e-02
3.164975083601553e-02 4.368485372855942e-02
-4.308735930774116e-02 -1.309631420136992e-03
-7.387930837720738e-02 1.466352216830450e-02
1.100640442816152e-02 7.541217422301508e-02
7.255738356117838e-01 -8.468368762534075e-02
-1.581026373570948e-02 -1.112610644399377e-01
2.817735891581547e-02 -3.346226563617231e-02
9.243009111955627e-02 2.452988820332291e-02
-1.755416228253585e-02 -1.192347353540947e-01
-4.043813615281534e-05 1.643064124938844e-02
5.425801386596644e-02 1.151399742315505e-01
7.763771336390456e-02 5.880616150230859e-03
1.177822512780932e-01 2.835492286907136e-02
-1.810941869364019e-02 1.344485831290516e-02
3.577404761977364e-02 -3.301142530198460e-02
-2.702825540941901e-03 2.749359134509798e-02
2.334454093667213e-02 4.105544150621608e-02
1.190220975539271e-02 -2.230898848179877e-03
-6.561279517556367e-01 -9.912449269494529e-02
-4.105694762644618e-02 4.099022274632440e-02
-2.568093531569401e-02 -8.012170341271528e-02
2.931569324893004e-02 -7.333384863232277e-02
-7.501554309119239e-02 2.704840259485924e-02
-4.109772111464868e-02 -8.158350945148872e-02
-1.934844251803079e-02 -8.059077433307570e-02
-1.926537739645979e-02 1.149248305605604e-01
3.240403419623251e-02 6.867518343527955e-02
7.073105722963988e-03 5.710504021950637e-02
-1.075434497235113e-01 2.609759403298995e-02
-5.709993976982176e-02 2.280638002118915e-02
-6.210906056074331e-02 -4.966108483424125e-02
1.530300009261309e-02 -1.766027243343763e-02
-4.500752695343407e-02 2.289878194208359e-02
1.215987270540323e-02 3.555605832709512e-02
-7.875083203551677e-03 2.978843932055470e-02
-9.097879271083337e-02 -5.437285485086080e-02
-8.746824529292302e-02 -2.363118719960060e-02
8.373709331202830e-01 6.368559814380197e-02
9.030323156179837e-02 7.167685943241831e-02
-4.372171591245571e-03 -6.584967268041111e-02
4.923986128147001e-02 9.926697452459471e-02
3.877590179209106e-02 8.859160421908302e-02
4.872168536538461e-02 4.888727390440286e-02
-3.582820518449723e-02 -5.146786668505577e-03
-4.906438356266883e-02 5.378806029529454e-02
-1.033672762230473e-01 2.445173817553080e-02
8.681409030370707e-01 2.491508074876738e-01

3.487933220863136e-02 1.091443383830342e-01
-4.640509908243195e-02 1.109099708145455e-01
-2.448576767631947e-03 -1.872684525589659e-02
2.531525071898491e-02 2.383311929619553e-02
2.630992880358342e-03 9.662342888198788e-03
8.641814366384734e-03 1.968937319527680e-02
-3.340417076914882e-02 -4.130286997205929e-02
2.347907370867254e-02 -9.629328658072311e-02
-1.005225028485825e-02 9.401042376303901e-03
3.913000508127635e-02 4.751974157819967e-02
2.397420600079716e-02 -2.702763548147121e-02
1.706950149843730e-03 -1.507986482486609e-02
-2.034301248604529e-02 -9.323197305159177e-02
1.342457227457711e-02 -1.666996148802306e-02
1.435785194727670e-01 4.151062969402759e-02
1.092422779753819e-02 -2.504632746489828e-01
1.575368677387559e-02 -3.471084244950974e-02
1.633582526849447e-01 2.263077696294220e-01
1.196485079576903e-02 -2.228175956158439e-03
-6.560582331752297e-01 -9.896675800207080e-02
-4.113764407407260e-02 4.093350266986663e-02
-2.570497349415557e-02 -8.004530595837148e-02
2.939870814230111e-02 -7.334241015737016e-02
-7.505182444372037e-02 2.702275345968994e-02
2.309105486830668e-04 -7.284457947467185e-02
1.330545487017889e-02 -2.688749626530520e-02
-1.682851361228078e-01 -2.022209200773106e-02
1.527029575859966e-01 2.809338678952555e-01
8.200360569749089e-02 1.759083508017715e-01
-3.156071495535676e-01 1.583310204720947e-01
1.878582988949725e-01 -7.255803072250706e-02
-9.407987705835892e-02 -6.547861362951876e-02
9.360892988536356e-05 -6.426142702809463e-04
-1.083971656821198e-03 3.703040662884128e-04
-1.293771748915777e-04 5.771089262924324e-04
-2.053358071893347e-04 -3.999409835085824e-04
6.388153025265171e-02 3.359808109518643e-02
-7.034111783272371e-03 4.340290865371033e-02
1.685721981217400e-01 2.736336236183154e-01
5.184838811979346e-02 -1.111925948566722e-01
-2.710198848355683e-01 -1.011060411249599e-01
-7.132116246265284e-02 -1.426131354030844e-02
4.168956805049116e-02 -1.558152708068995e-01
1.065068041543481e-01 -1.292359160187277e-01
2.114594978423863e-02 -4.669163702584926e-03
-1.767622306007348e-02 -6.043337682219303e-03
3.277143542084541e-03 -4.846295502740201e-03
1.224623634074974e-02 -3.660284244715639e-03
-4.978554166257491e-02 2.635851196587357e-02
3.281502471331289e-02 4.102914276291255e-02
-5.102793753062387e-02 2.144013852890807e-02
-7.613020346310692e-02 -1.503870526533037e-02
3.229280491982800e-02 9.237508361510414e-02
9.587446012837346e-01 -1.651331561139745e-02
3.851388438856668e-02 9.015159864136062e-02
4.891298707370693e-02 4.881793691249741e-02
-3.207871276096461e-02 1.412749071923823e-02
-3.771535150962892e-02 8.117647233008198e-03
-7.257086071946869e-02 2.811591872625846e-02
8.803661932938426e-01 1.818828545320160e-01
-9.137125147782255e-02 -5.077254861960605e-02
-8.823403503245267e-02 -1.773793143558936e-02
7.734386974902442e-01 1.535032321505985e-01
7.628954995644259e-02 8.565487270730100e-02
-1.503697909494094e-03 -7.345013278828501e-02
5.456259264046182e-02 8.174551166689098e-02

6.278367897062928e-02 5.293755355801685e-02
1.916882680592991e-02 5.690411312860955e-03
-5.753136738778252e-03 5.843213415023560e-03
-2.828446285582894e-02 -2.295286651571903e-04
-1.109578773717943e-02 -1.772821998549997e-02
6.244923287601803e-03 1.611573093060700e-02
-4.814806200028631e-02 -1.039429098181059e-01
2.842101106755601e-02 -1.037617299132731e-01
1.860446567265664e-02 4.707411511364870e-02
2.502664467477206e-02 -3.341997493667989e-02
-9.211006846466469e-03 3.003214333334953e-02
-3.388841361678385e-02 5.039424126234482e-02
-9.174342540232289e-02 -5.226205409926096e-02
-8.811748700112182e-02 -2.135913521039987e-02
8.029103166277844e-01 1.033024004307345e-01
7.450801341301941e-02 8.545334383852185e-02
-8.591234382203840e-04 -6.523298877462669e-02
4.968358824666592e-02 9.282752559155427e-02
5.361752217296010e-02 8.422705696434971e-03
7.883284977368700e-02 2.802002705706036e-02
-7.656354160770927e-02 8.336135417607513e-02
1.618853237651666e-01 -5.403602920655077e-02
3.319912769540410e-02 2.490127905301698e-02
5.120656005431138e-02 1.328498718552021e-01
-2.141684527773917e-02 -9.892483800731781e-02
3.447173857660529e-02 -2.021582956540803e-02
6.114086145623285e-02 4.162425143056175e-02
2.943522525121321e-02 -8.120134435384394e-02
-7.126624823170882e-03 2.571102953381900e-02
-2.681191545999222e-02 1.409751865639406e-01
-2.432712118692395e-02 -5.194101541152366e-02
-4.288630039465707e-03 -9.172339963992933e-02
2.302333953104273e-03 1.221963090259351e-02
5.167486893282126e-03 8.004075709357186e-02
9.514268998110650e-02 1.885443425817966e-02
3.782490087680518e-02 5.183643582054510e-02
-5.501110406301069e-02 2.654263157890389e-02
3.239557677221547e-02 4.279603631458419e-02
-4.674869108550932e-02 -2.752416036790330e-02
-1.131717634893540e-01 2.895008905966902e-02
1.708464113586555e-02 9.163569718628635e-02
8.080699559666107e-01 -7.251419804701165e-02
8.767907443462737e-02 2.268089255328276e-02
4.095782940294047e-03 4.307944920677347e-02
1.366328935015677e-01 1.564825832872748e-01
7.110710804325980e-02 -1.340157368700779e-01
-1.580380923513188e-01 -3.540995324596801e-02
1.150192015115468e-02 -3.503905713335848e-02
1.195528630362074e-02 -2.224804400271661e-03
-6.560536704112089e-01 -9.890570421687174e-02
-4.115980739975700e-02 4.092123924032658e-02
-2.570355016420098e-02 -8.006139249039410e-02
2.942530832640177e-02 -7.332744311372290e-02
-7.507477173751352e-02 2.699280328027483e-02
7.726715548611011e-02 7.248065148786868e-02
-1.903284616974634e-03 5.773891642874114e-02
-9.590634560645720e-03 8.122025325120548e-02
9.426169885731100e-02 1.032200885327256e-01
-6.802736671372878e-02 -3.719108559877495e-02
-9.049909806085554e-03 8.273996524729341e-02
3.643028539580903e-02 9.107205331343385e-02
4.981472556496625e-02 4.832176743841561e-02
-3.997634356103007e-02 -3.423593635877573e-02
-9.633206831239435e-02 6.894606236288758e-02
-7.638643791138022e-02 2.991055480723014e-02
7.977343305300578e-01 1.578860583792023e-01

-6.580738620365899e-02 2.357316056496014e-01
-2.659099846585385e-01 -2.628889958862277e-01
2.045758686167576e-05 4.399812693898613e-05
2.454066371924963e-05 -2.379020137402187e-04
-6.144454008698417e-05 1.230786999646322e-05
-4.878334387471468e-05 -6.963423426524695e-05
1.191563567368432e-02 -2.250579617992721e-03
-6.559872930591929e-01 -9.876753683420585e-02
-4.123234287443809e-02 4.089969317060341e-02
-2.561728971183411e-02 -8.015767298687607e-02
2.950475043025736e-02 -7.335904381635586e-02
-7.515228747147490e-02 2.692964163561538e-02
1.026056835738754e-01 7.404780379366198e-02
2.522561017074536e-02 1.109968758414239e-01
2.728692753405745e-02 3.073553542957150e-02
-2.487352442038418e-02 2.418649586054623e-02
-4.012201883962805e-02 -2.068704468681356e-02
-3.189918415602157e-02 -1.962234398057403e-03
-5.544822667524266e-02 3.052094195467724e-02
3.680858612135211e-02 3.628886980882345e-02
-5.759673763068209e-03 6.587483281301734e-03
-5.778518102764046e-02 -2.901355611315284e-02
-7.913212903269065e-03 7.014608112407374e-02
7.317425245622945e-01 3.038494477822060e-01
-4.302740010245011e-02 -6.343295580218884e-02
1.555757755224773e-02 -2.639083875199042e-02
-1.452667246205964e-01 2.593125150562334e-01
2.448029977947072e-01 5.045406159980408e-04
-1.103916231670005e-02 3.521836250291056e-02
-4.349821170820303e-01 1.342408803155288e-01
4.460891467952315e-02 3.361671067600131e-02
-3.360250790696682e-02 2.890186448023138e-02
1.620532284898464e-01 1.404932535158842e-01
2.715813945106356e-02 -1.239028358666593e-01
-1.898875022322434e-01 -9.971051462283321e-03
-3.292547854596352e-02 3.387668037721081e-03
4.065587716115699e-02 -7.419822897549024e-02
4.434227380766877e-02 -2.850057809031740e-02
-1.847210661277021e-01 -1.426047611170030e-01
-8.576460094403734e-02 1.698570954977161e-01
1.167198697032448e-01 9.246844513186421e-03
3.564656233365863e-02 -1.004595170660473e-01
4.600509766284218e-02 1.229281373701429e-01
5.126589032331090e-02 6.279597464889132e-02
-1.492260051187620e-02 -6.697180611151420e-03
-3.867101513778558e-02 1.369658061021573e-02
8.545811878062359e-03 5.626832027562726e-03
1.548663240818603e-01 -1.201965538976097e-01
-9.068659635622223e-02 -5.336224145680622e-02
-8.454281600928325e-02 -2.364343841031386e-02
8.739217149983772e-01 6.798685205388630e-02
6.610564636248485e-02 7.498359356971862e-02
-1.075277534258110e-02 -7.998221952419987e-02
7.964548254690741e-02 1.128799767385277e-01
1.444837754068052e-02 7.879476362386652e-02
3.992528460507193e-02 4.416978382893488e-02
1.287760294200300e-02 6.871447858908713e-04
2.047934580452011e-02 -4.703731195298706e-02
-9.223710567230513e-02 1.022927001331408e-01
1.123183649192643e+00 2.144662288256194e-01
-5.811933633374985e-03 -7.712200010266017e-02
3.084680257776495e-02 -8.602860040809827e-02
1.175411926044517e-01 1.128444108286091e-01
7.204059724143269e-02 -1.923269285610719e-02
4.135011715256225e-02 -4.638832122792903e-02
6.736447637483342e-02 7.199866001135553e-02

8.844161609104026e-02 6.737846896578724e-02
5.604316173886992e-03 6.055294297925144e-02
-4.396259865713954e-02 9.246001785788263e-02
8.201288895811862e-02 1.315287015060689e-01
-5.082978815544058e-02 -7.301772589465690e-02
-7.708182754361659e-02 3.376672678754676e-02
-1.547566603013896e-02 -4.924496831804362e-02
-1.367715423191576e-02 -5.708045470452600e-02
-1.936238878270610e-02 1.970869906910563e-01
1.709253773480613e-01 2.154398639082800e-01
4.486294240427523e-02 4.076684480982240e-04
-1.720844615243309e-01 2.151550043175843e-02
-7.130344346630232e-02 1.544392205335854e-02
2.321673066769541e-02 4.876474570445909e-02
-1.565336655795318e-02 3.387895424752701e-02
-4.183313717560179e-02 8.316065355787107e-02
3.969786962422941e-02 4.368355696415204e-02
3.759155207803189e-01 -4.133934500647204e-01
-2.392613976744793e-02 -3.509214417919024e-02
-5.388445119896173e-02 -8.424352406542915e-02
6.603405205278153e-03 -5.650189895861436e-02
-7.046467046020362e-02 -3.379731830454107e-02
2.160668965403972e-03 4.899873675276913e-02
1.386208889256399e-02 1.557227354005564e-02
1.196767722724356e-02 -2.233674380995584e-03
-6.561275830418956e-01 -9.885783387916205e-02
-4.115647121360864e-02 4.086681222773992e-02
-2.567273050604938e-02 -8.003472954236915e-02
2.944789340691425e-02 -7.327618267678622e-02
-7.504795452149143e-02 2.694548550501039e-02
-2.341066773942109e-02 -5.349695859183150e-02
1.390383625637037e-02 -1.344794897381455e-02
3.245236984566921e-01 -4.505729188029438e-01
-2.625696016088324e-01 -5.860254977535500e-01
1.514888278058110e-01 1.066951666925745e-01
9.867922597364716e-01 9.716263946739256e-01
5.635854202654830e-02 -4.438685404670208e-03
8.853236472013151e-02 1.820810991739670e-02
-6.652550861300256e-02 6.032974127496481e-02
1.672558198882367e-01 1.070769945224353e-02
-2.938598083892616e-02 4.600426366986441e-02
4.489585021304508e-03 2.235485088264052e-01
4.271659045665987e-02 8.927192186195805e-02
4.869742858100696e-02 5.040050733573765e-02
-3.715864267590862e-02 -2.300875018710792e-02
-1.025387300865210e-01 6.451870481078735e-02
-9.174942476699936e-02 6.653817359845810e-03
7.579064498246112e-01 2.862420015469576e-01
-9.200709083408633e-02 -5.538526935654497e-02
-8.483118762680437e-02 -2.765865577532658e-02
8.776675345862979e-01 -9.599905205782736e-02
6.763338642079519e-02 5.829235719747551e-02
8.958660873139852e-03 -7.856214929760232e-02
8.945569584472254e-02 1.407762000369158e-01
9.276301702117004e-02 2.336527081632716e-02
1.045383967744449e-02 4.520084364726985e-02
1.561284715012534e-01 1.560320687878129e-01
8.184575756729116e-02 -1.759000289474983e-01
-1.664148834812832e-01 -2.256901174732152e-02
2.645307610506815e-02 3.035443749577650e-02
-5.976473478810252e-02 -5.711548296404639e-02
-1.779828877211163e-02 -1.445261432865383e-02
-3.393054169912869e-01 5.557169794402745e-01
1.313052957309512e-01 2.957559284799042e-01
-9.412945851981139e-02 -1.286269281764801e-02
-3.132192641227899e-01 -6.918895150290375e-01

-9.596419311660628e-03 1.843001785691750e-02
-6.378165743258880e-02 9.496733018231760e-03
-3.040373048059548e-02 6.255483549059201e-02
5.534773219852872e-02 -9.120946563857642e-02
-5.944661472341605e-02 -2.823410532904697e-02
1.639232429047724e-02 -4.060359998807310e-02
-5.797186816805867e-04 -5.273168322768473e-02
1.304173302051159e-02 -5.180834512420176e-02
-6.680081520920098e-02 3.743503380366325e-02
1.348779489237208e-01 2.155061353329787e-01
1.752694514185110e-01 -8.125470419444842e-04
3.366828369707549e-02 1.177715949882912e-01
-2.188620414720993e-01 -1.134810548665853e-02
9.695603725041432e-02 -3.571102967624563e-02
6.301068853249513e-04 -9.080986077351643e-04
-7.242261913563477e-04 -1.034112350908367e-03
-2.854208568471882e-04 3.330971230046123e-04
-7.587457738326899e-05 8.988720459723791e-04
1.194466370578807e-02 -2.227934256287038e-03
-6.559814680895213e-01 -9.884016457468732e-02
-4.118365455628450e-02 4.093834378515154e-02
-2.568055618670351e-02 -8.010022961694102e-02
2.947058311147352e-02 -7.336753984306757e-02
-7.513099025087207e-02 2.698124311269893e-02
3.539469566131391e-02 9.052072774963377e-02
4.724932326760615e-02 4.917035063328817e-02
-1.886232526658369e-02 -1.674874568655951e-03
-6.374348022908587e-02 2.865728855692211e-02
-7.706207654382420e-02 5.429159735704049e-02
9.304246068173347e-01 1.357686724635747e-01
2.202278355116650e-02 1.865027065414626e-01
-2.226139651155903e-02 1.387982161702552e-01
4.923594512012200e-04 7.195878336608945e-03
7.032974862163797e-03 -2.358026833549006e-03
-3.159740287841755e-03 -7.430292853664945e-04
-2.534180976148003e-04 1.799687029319775e-03
7.527097133508429e-02 4.333708878035685e-02
-4.077104923269784e-03 5.446378522503841e-02
1.631934428026675e-01 1.854084804164764e-01
1.664126209941039e-02 -3.717485425155821e-02
-2.031626672666647e-01 -4.365655681976368e-02
-8.012023801157657e-02 2.082688850365246e-02
-9.180345190432058e-02 -5.138241890063278e-02
-9.039787348054439e-02 -1.957568045893701e-02
7.746357044949230e-01 9.563392089183170e-02
5.524727140382766e-02 8.900818655978274e-02
6.437129458230138e-03 -6.941677917482207e-02
5.970773745180655e-02 1.024705045893563e-01
-4.012313976797195e-02 -9.491163399767834e-02
1.871763040983219e-02 -4.403803031948331e-02
1.045744443445872e-01 8.066679757063706e-02
8.782456932832043e-02 -1.551569183020719e-01
-3.074460030621529e-02 4.845455675074140e-02
-1.116028544189125e-01 1.759018380321051e-01
9.562051936236800e-02 -4.246480706725909e-02
1.460096606630608e-01 -8.735925259723611e-04
-2.847534902922845e-02 -5.866781012202830e-03
2.178758403284592e-02 2.159461944133634e-02
8.593336956319336e-04 1.087831631568750e-02
-1.355195230183573e-02 1.807826722379248e-02
-5.360708332665521e-02 3.203736058863819e-02
3.248699108558531e-02 4.022983313969060e-02
-5.600146717889466e-02 8.905408414397976e-03
-9.071142416542595e-02 -4.086288532742822e-03
5.931949618275674e-03 9.442843740082638e-02
8.579835438943328e-01 8.517059574990397e-02

3.680675872869075e-02 8.681686685674256e-02
4.894941849802886e-02 4.876885230043287e-02
-7.441511746927161e-02 -5.818641562610543e-03
-3.648497779437264e-02 6.036517437139307e-02
-9.100062208456058e-02 5.903842281168191e-02
9.692088516016472e-01 2.515739644757016e-01
-9.582549995927371e-02 -4.994569390540385e-02
-9.158305776521208e-02 -2.136381319268104e-02
7.523636036785116e-01 1.192646449829446e-01
5.650398056696342e-02 7.446049189658854e-02
8.211348387713363e-04 -6.268647589874679e-02
4.443313680876915e-02 1.025730340585143e-01
1.313178338765020e-02 -9.748070593407342e-02
2.319116191208619e-02 -5.175290876460383e-02
1.748839719608497e-01 1.433692941725143e-01
2.914707190998310e-02 -1.165492268973762e-01
1.186596694342492e-01 1.052907837269081e-01
7.465514191387793e-02 2.979810658800124e-01
6.688958036453806e-02 3.794980460255269e-02
-4.894422222348082e-03 4.665198922925971e-02
1.443186414443265e-01 2.720424772803159e-01
1.240945044347588e-01 -1.576139677254728e-02
-2.350815736075862e-01 -5.367627363676691e-02
-8.163776618859253e-02 8.271897492311592e-02
4.066898423629415e-01 -2.392171094805786e-01
1.249651128502565e-01 1.829326879664692e-01
-1.777794907033917e-04 -8.883734541314776e-06
1.395042099351827e-04 1.668918871511022e-04
1.556457514426138e-05 -2.814276536070083e-06
-4.476030241762038e-05 2.089020016050251e-05
1.194312251493723e-02 -2.229367771828637e-03
-6.560141180458848e-01 -9.897853108587905e-02
-4.115125765404743e-02 4.096217377064541e-02
-2.573490125330028e-02 -8.007016423063486e-02
2.940625461155137e-02 -7.335819352493313e-02
-7.507803834377447e-02 2.704208433257007e-02
-6.060139356824764e-02 3.185904040689994e-02
3.168618418644603e-02 4.370056505025209e-02
-5.500625953253319e-02 -1.359526117270743e-02
-7.371782173494204e-02 1.574185772419318e-02
6.608571438835152e-03 8.012477897242336e-02
6.836033836045117e-01 2.375156359765393e-02
-2.390104431431288e-02 -1.673883188256665e-01
1.300782149482166e-02 -7.566873051133510e-02
3.079798928808562e-02 -5.418683201714158e-02
-3.221476533793584e-02 -1.109351878646475e-02
5.356126886719110e-03 -1.247487330081896e-02
3.832202825251553e-02 1.539913037909137e-03
5.306201665293116e-04 -3.425925513741729e-02
-4.868368984851042e-02 -3.387694868512444e-02
-5.982578363570697e-02 -5.555875741468945e-02
-6.544194420733922e-03 -3.176832695837303e-02
-5.894326355971988e-02 2.455725553982643e-04
-6.387290082968729e-02 -9.208573132013899e-02
1.055293198417194e-01 -3.744811393030729e-03
1.064133594137616e-01 4.758731698591503e-02
-1.353640647687471e-02 5.389031229468643e-02
4.930897798316747e-02 -4.888391176385407e-02
2.481377965272107e-02 1.286584582708154e-02
4.788325747048762e-02 2.121110173840074e-02
-3.361985184292692e-02 -5.621795865751919e-02
6.435951922550777e-03 -7.369771298863693e-02
-5.645288585471992e-02 9.928417921348650e-03
1.134022775127228e-01 1.370384638945964e-01
4.345168513118822e-02 -6.321132580240217e-02
-2.003116549450521e-02 -7.126229717330532e-02

9.015391063313695e-02 2.074965436740538e-02
2.113776820183835e-02 4.703248826760761e-02
6.374079255716643e-02 8.650339728403457e-02
4.048211909935386e-02 -7.207606064668007e-02
-8.151521021277548e-02 -2.388618850414194e-02
-4.363786207685680e-02 6.858262771764638e-02
-5.323163313137783e-02 3.337872802854464e-02
3.334941240444359e-02 4.444444793924322e-02
-4.333354377173174e-02 -2.259235703300145e-02
-9.763782067689473e-02 6.586222222547471e-03
-4.445954360366671e-03 9.510716975356312e-02
8.034399362260858e-01 9.056213464312322e-02
8.306470571339343e-02 6.925123923474871e-02
-2.631866554107473e-03 6.450055333951696e-02
-2.520169416148715e-02 7.947572402052075e-02
6.628901260342741e-02 9.954313791963115e-02
-4.986358377268630e-02 -6.159247708205692e-02
-4.363786207696772e-02 6.858262771758719e-02
9.015391063310209e-02 2.074965436743214e-02
1.137768201844341e-03 4.703248826760718e-02
6.374079255715397e-02 8.650339728385864e-02
4.948211909917129e-02 -7.207606064662729e-02
-8.151521021270304e-02 -2.388618850400768e-02
4.177457890169244e-02 -6.689333670059787e-02
5.978211909922022e-02 1.237606064664392e-02
8.961521021268304e-02 3.277618850411235e-02
-4.377457890168263e-02 5.579333670052584e-02
9.252938879090450e-02 -4.845159279510815e-02
3.610580036674332e-02 1.922150804117970e-02
5.177457890169459e-02 5.571333670047279e-02
3.333163313137782e-02 8.987872802853879e-02
4.924941240444330e-02 4.884444793924107e-02
-4.344354377173195e-02 -2.259235703301268e-02
-7.463782067692053e-02 7.758622222257019e-02
-7.994595436034761e-02 5.510716975357697e-02
8.955399362261464e-01 9.456553464294434e-02
-3.777699832744571e-02 -9.873023399291384e-02
2.251959174854817e-02 -9.135044625684582e-02
3.669676250949939e-02 7.622324724011589e-02
3.634917018376559e-02 -5.107012333165911e-02
-7.505713542164805e-03 5.154623436745649e-02
-5.543948948921764e-02 9.026674172054223e-02
1.195416802244310e-02 -2.225934180354000e-03
-6.560577710833700e-01 -9.891546819700117e-02
-4.115491104918698e-02 4.092292289326201e-02
-2.570701095199702e-02 -8.005816221966297e-02
2.941914008262098e-02 -7.332772392640201e-02
-7.507007824205598e-02 2.699645975995903e-02
-2.952938879085482e-02 -4.829159279506826e-02
-6.105800366710849e-03 -9.111150804120678e-02
-4.424765849474784e-03 -5.448494845808637e-03
-8.459618609865342e-04 9.105717695357923e-02
9.212993622606938e-02 7.622100042984024e-03
4.814038260775985e-02 3.339139584713940e-02
-3.777699832747874e-02 -9.873023399288165e-02
2.251959174852862e-02 -1.135044625682783e-02
3.669676250952741e-02 3.622324724015891e-02
3.634917018381986e-02 -5.107012333168690e-02
-7.505713542200846e-03 1.154623436747411e-02
-5.543948948933929e-02 9.026674172058745e-02
-9.178673081212148e-02 -5.245599426621422e-02
-8.825275325577514e-02 -2.155292826256401e-02
8.022566436298644e-01 9.927688077011118e-02
7.524729028260238e-02 8.367569801776852e-02
-1.250209354875926e-03 -6.530239085633673e-02
4.999653700389051e-02 9.303029998118992e-02

-3.779615331889019e-04 -7.360530226850660e-02
6.993981994779697e-03 -4.980986506127712e-02
-5.886193204050583e-02 -1.238401089930959e-01
-1.112807413146385e-01 1.773313841403741e-01
1.470391729354012e-01 8.107019088943940e-02
1.320686416208041e-01 3.594588331635937e-02
-4.351893983429181e-02 4.391367748623623e-02
3.747854565008149e-02 4.498156461688498e-02
-7.991359746170569e-02 -1.145520355201331e-03
-2.905723835620477e-02 -1.529397954562497e-02
-2.308701029887198e-02 1.165465054394742e-01
8.086642512014603e-01 3.507459492021919e-01
-1.094050454085982e-01 -8.063254305178386e-02
4.818995356962273e-03 2.189501208992688e-02
-1.216360672200571e-02 1.163249993038457e-02
1.197111021593300e-02 6.875321998269989e-03
-8.578320679329007e-04 5.185841492745174e-03
-2.738935203060546e-02 -1.755249425357157e-02
1.194613881677293e-02 -2.242320012083429e-03
-6.558476715147180e-01 -9.882128353693473e-02
-4.125081089042033e-02 4.097477362822606e-02
-2.571303764628870e-02 -8.019798238288670e-02
2.948641128741276e-02 -7.339868118395544e-02
-7.521327319070577e-02 2.699671428062506e-02
9.614471157335439e-02 1.200128427953314e-01
-5.923900352283790e-02 -1.660734781957717e-02
-5.229876687373443e-04 2.009180384548785e-03
5.765759433956897e-03 -4.021418689707234e-04
5.846509529018602e-04 -2.176278024816731e-03
2.590946216989807e-03 1.104813998994758e-03
3.344191970381575e-02 9.199258402399951e-02
4.943732125166706e-02 4.834886368727637e-02
-5.077785301080238e-02 3.681486832390281e-02
6.635613051187846e-03 1.329674372678724e-02
-3.492225903771819e-02 6.427153914558437e-02
9.644461030044464e-01 4.561382607982990e-02
-9.449514649219820e-02 -5.443059290495585e-02
-8.968185174755368e-02 -2.581745738145731e-02
7.908441319722919e-01 4.237076056027897e-02
7.338467778433368e-02 4.868441627859033e-02
-1.243769359482577e-02 -6.915992629126207e-02
5.143936825430160e-02 9.794682807790210e-02
1.014835776770028e-01 8.021935331810444e-02
7.021065773085855e-02 1.138516964792564e-01
2.837053113101226e-02 2.595115443949796e-03
-4.105892887748920e-02 -6.523550341017761e-03
-8.703449488626853e-03 -1.536141043194580e-02
-1.406482975732463e-02 -1.374079002835400e-02
-6.084837573239766e-04 -1.222143048507117e-02
-7.745981877263490e-02 -1.546332373385630e-01
-2.092132064517207e-03 2.938677078731023e-03
-6.580602635902148e-03 -9.139171153533659e-04
1.228127552858347e-03 5.905618440761220e-03
-6.604564645441399e-03 3.659306746985278e-03
6.554717216592813e-02 3.361895151258416e-02
-9.352803915607073e-03 4.645051829552397e-02
1.534916378544787e-01 2.639270799902206e-01
9.360368609766999e-02 -9.776939915007216e-02
-2.368580615443202e-01 -9.040119710573390e-02
-5.468678624517549e-02 3.033290213105996e-02
-4.275879130133827e-02 -8.966754441990851e-02
2.605500785033299e-03 -6.859890657555669e-02
7.467533515882800e-02 2.320116185288196e-01
2.202293583236879e-01 -6.144056137542394e-02
-1.736472937896528e-02 -3.032675491700135e-02
-1.638093359359178e-01 8.401162419857136e-02

-1.856352775288278e-02 -3.311448837324952e-02
5.521568908340054e-02 -7.071728436178515e-02
-2.713298932129432e-02 9.975440655868757e-04
6.455146636287047e-02 5.456804236131290e-02
1.914880308594422e-02 -3.289549891375938e-02
-2.417459821757760e-02 -3.316407071992013e-02
-5.497131864492647e-02 1.149340780044722e-01
-9.714470738882637e-02 7.210754001903270e-02
-7.346261111849277e-04 5.406326355586346e-03
1.000601366262595e-03 -2.000627619196399e-02
-6.525556832612938e-03 1.397244379973563e-03
2.874506656497190e-03 -1.149999858472772e-02
4.748659769462261e-02 -1.024872909793023e-01
1.700127753710066e-02 -5.412705594844799e-02
-9.233760293353026e-02 5.011633491545339e-03
3.561042952157376e-02 9.689607988310626e-02
1.765121072893603e-02 -2.841763664076675e-03
-4.508024530377666e-02 -2.506024514637489e-02
1.242928448387055e-02 -1.217132869872201e-01
4.415763381976701e-02 -8.566653908702837e-02
1.278745124188603e-01 3.573285395534039e-02
-2.969868720860034e-02 -1.182793901470857e-01
2.564676413877989e-02 9.913223365437806e-03
7.848065075119370e-02 7.746334621200258e-02
4.320187133863772e-02 9.003716740534778e-02
4.934333850910969e-02 4.922910418038935e-02
-2.775780621172204e-02 -6.517764255020486e-03
-7.533954561807152e-02 1.307327788232567e-02
-7.865748334760858e-02 5.466636182429245e-03
7.645448787966889e-01 2.618403785219123e-01
1.681600441977005e-02 -4.481478788270454e-02
-2.409753622731985e-01 5.914954028476349e-02
1.609642655919093e-03 3.584101265789976e-03
2.813646663820443e-03 -2.469711261733824e-03
-2.304075658172600e-03 -2.048734284581790e-03
2.077198697054101e-03 2.115746235091522e-03
7.202212205744063e-02 4.442668684006432e-02
1.896875454146298e-03 5.280588911548521e-02
1.455828156849253e-01 2.001163020342248e-01
3.479612598395169e-02 -4.823919803851244e-03
-2.435313723650141e-01 -5.631689927310106e-02
-9.613498526361859e-02 1.464844625167367e-02
-1.321559731795208e-03 -1.700829939362352e-02
4.120551570521271e-02 1.677803652718049e-02
-5.953281737496396e-02 8.272581307177554e-02
2.508510750427150e-01 -1.308350076975900e-01
3.978774328119592e-02 1.552600454188568e-01
3.776595175669425e-01 9.144204563698267e-01
-9.054001347591246e-02 -5.242680302204749e-02
-8.686819186216439e-02 -1.888299296694312e-02
8.108341010544279e-01 1.344208259890279e-01
6.461138144233147e-02 7.561689743722533e-02
-1.501490733121601e-02 -5.581977225117900e-02
3.940540237893955e-02 7.077567002864649e-02
1.194888828992392e-02 -2.265911438607717e-03
-6.555918003527343e-01 -9.896226077652480e-02
-4.132905117010031e-02 4.111685537725161e-02
-2.571893573434443e-02 -8.018823991947054e-02
2.950272633769966e-02 -7.362239068869594e-02
-7.530817018105979e-02 2.717144572353237e-02
-6.097414019590328e-02 7.086270362308835e-03
2.591418573657802e-02 3.851648782892179e-02
-3.527746243342073e-02 7.694453169656485e-03
-1.255779017462632e-01 1.000945818223973e-01
5.840347527938156e-02 4.366335718198561e-02
5.930970126115485e-01 -6.536466111410688e-01



==> anc/ternarie_4445/Monodromy/newtonResidual <==
28

8.755293863191548e-13

1.054170989446286e-12

3.000965510666884e-13

1.211023025454448e-12

2.381023166013885e-13

5.613262982542741e-13

9.156775802015044e-13

3.765449130900236e-13

1.121320217039819e-12

6.189507871241643e-13

9.974740027549582e-13

4.824119363404475e-13

3.469742882029098e-13

1.220695301861900e-12

2.684907110517128e-13

4.009817989023928e-11

6.622973544623525e-12

4.052812126439085e-12

1.022962481888375e-11

6.834896260068416e-13

2.637168934379133e-13

6.178974462565436e-13

2.388876765377829e-12

7.421465856476821e-13

6.246059704076622e-13

8.974317938240138e-13

1.508643679988497e-13

1.697122410578789e-12



==> anc/ternarie_4445/Monodromy/runMonodromy.m <==
function [] = mpirunMonodromy()

tol = 1e-5;

% seed random number generator
rand('seed',sum(clock));
%rand('seed',1);

n = 66;
% find point
Q = 10*(2*rand(n,1) - 1 + 1i*(2*rand(n,1) - 1));

% setup start_parameters
system('copy start_parameters_good start_parameters');

% setup final_parameters
F = fopen('final_parameters','w');
fprintf(F,'%d\n\n',n);
for j = 1:n
  fprintf(F,'%.15e %.15e\n',real(Q(j)),imag(Q(j)));
end;
fclose(F);

% mpirun out
disp('sys 1');
system('C:/cygwin64/bertini/bertini.exe /bertini/ternarie_4445/Monodromy/input_move /bertini/ternarie_4445/Monodromy/start_good > nul');
system('move nonsingular_solutions start_1');
system('tasklist | find /N "start_1" | findstr /r \[[0-0]\]');

system('copy final_parameters start_parameters');

% setup final_parameters
Q = 10*(2*rand(n,1) - 1 + 1i*(2*rand(n,1) - 1));
F = fopen('final_parameters','w');
fprintf(F,'%d\n\n',n);
for j = 1:n
  fprintf(F,'%.15e %.15e\n',real(Q(j)),imag(Q(j)));
end;
fclose(F);

% mpirun out
disp('sys 2');
system('C:/cygwin64/bertini/bertini.exe /bertini/ternarie_4445/Monodromy/input_move /bertini/ternarie_4445/Monodromy/start_1 > nul');
system('move nonsingular_solutions start_2');
system('tasklist | find /N "start_2" | findstr /r \[[0-0]\]');

system('copy final_parameters start_parameters');

% setup final_parameters
system('copy start_parameters_good final_parameters');

% mpirun out
disp('sys 3');
system('C:/cygwin64/bertini/bertini.exe /bertini/ternarie_4445/Monodromy/input_move /bertini/ternarie_4445/Monodromy/start_2 > nul');
system('move nonsingular_solutions start_found');
system('tasklist | find /N "start_found" | findstr /r \[[0-0]\]');

system('copy start_parameters_good start_parameters');

% sharpen
disp('sharpen');
system('C:/cygwin64/bertini/bertini.exe /bertini/ternarie_4445/Monodromy/input_newton /bertini/ternarie_4445/Monodromy/start_found > nul; move newPoints start_found');

% read in
disp('sort');
[nOrig,Orig] = ReadInStart(66,'start_good');
[nNew,New] = ReadInStart(66,'start_found');

if nNew == 0
  return;
end;

Pts = [Orig;New];
disp(['Sorting ',num2str(nOrig+nNew),' points']);
[nP,P] = sortSym(Pts,nOrig+nNew);
CreateStart(P,size(P,1),size(P,2),'start_good');

disp(['Total: ',num2str(nP),' New: ',num2str(nP-nOrig)]);

return;



==> anc/ternarie_4445/Monodromy/sortSym.m <==
function [nNew,Pts] = sortSym(OrigPts,nOrig)

 tol = 1e-5;

 % initialize
 Pts = [];
 nNew = 0;

 % find distinct points in fiber (up to symmetry) 
 G = ones(1,nOrig);
 normFiber = zeros(nOrig,1);
 A = zeros(nOrig,6,11);
 
  for k = 1:nOrig
   normFiber(k) = norm(OrigPts(k,:));
   for l = 1:11
     A(k,:,l) = OrigPts(k,6*(l-1)+1:6*l);
     
        end;
 end;

 for k = 1:nOrig
   if G(k) == 1
     for l = k+1:nOrig
       if G(l) == 1 && abs(normFiber(k) - normFiber(l)) < tol && isSame(A(k,:,:),A(l,:,:),tol) == 1
         G(k) = G(k) + 1;
         G(l) = 0;
       end;
     end;
   end;
 end;

 Pts = OrigPts(G > 0,:);
 nNew = size(Pts,1);
 
return;

function [isEq] = isSame(A1,A2,tol)
 % determine if they are the same point up to symmetry
 isEq = 0;

 Used = zeros(1,11);
 Good = zeros(1,11);
 for j = 1:11
   for k = 1:11
     if Good(j) == 0 && Used(k) == 0 && norm(A1(1,:,j) - A2(1,:,k)) < tol
       Good(j) = 1;
       Used(k) = 1;
     end;
   end;
 end;

 if sum(Used) == 11 % all have been found to match up 
   isEq = 1;
 end;

return;





==> anc/ternarie_4445/Monodromy/start_1 <==
32                                               

-2.375204517463017e+00 -5.538263464800277e-01
6.014376383939506e-01 -3.312439621832392e-01
2.965972279553510e-02 -8.666435978419903e-04
1.063350570530253e-04 -1.448049214042554e-02
-2.887235275069857e-02 3.674654289167081e-02
1.877729416998969e-02 1.424894097210100e-02
4.678007514349332e-01 -2.924786186911253e-01
-2.833875660400672e-01 -3.667584533106166e-01
1.251233735634005e-01 3.640624560690778e-02
1.674923589374952e-01 -1.298534184204939e-01
-1.689745906594801e-01 -4.180106262390109e-01
-3.064473214195721e-01 -3.863647184464430e-01
8.658783214315688e-01 2.443561753408885e-03
5.404907119773694e-01 1.551284287513244e-01
-3.737115427070705e-03 -4.834615515401956e-01
2.422089575523138e-03 1.610492782245058e-01
-2.397171612466537e-01 8.084531472726816e-02
-1.615937873838622e-02 7.324062418102054e-02
-2.638405097423170e-02 4.711957123209090e-01
-1.376227690245541e+00 -1.308146582017083e+00
-4.021677599665927e-02 3.296096819379576e-02
9.467360520749016e-03 -2.787637301215978e-03
-9.870984668129572e-03 4.226958651775430e-02
4.142744035547527e-02 1.222573451245903e-02
-4.230807810363834e-01 3.150019863346163e-01
-4.347544540866676e-02 9.799756214703759e-01
1.022739340913427e-01 7.894224337533599e-02
7.653028100041825e-02 -3.399796013069300e-02
3.180544228204275e-01 1.752463414176666e-01
-2.476822199151002e-01 -1.583382639296754e-01
3.690331730932407e-01 -1.005998653027740e+00
-1.345364713222700e+00 3.532052041221393e-01
-1.078747026841546e-01 -6.642061518999760e-02
8.851881289414576e-02 6.785388071530928e-02
-1.505603145885882e-02 2.612465683489951e-02
2.313414084930698e-03 -3.138590460518512e-02
-2.124570142457630e+00 1.403102209969707e+00
5.265383414651799e-01 2.519707690967710e-01
2.014014093883482e-02 -8.866911701163967e-03
-3.322194100086426e-03 -8.714831566768009e-03
-2.088217589899277e-02 3.185782031053733e-02
1.024479931223704e-02 2.005722366483547e-02
-1.222728057488732e-01 1.228631967014548e+00
-1.063532243923593e+00 4.976495445097796e-01
5.962359919331958e-02 3.675102219405654e-02
7.162078601733367e-03 2.413415481231378e-03
-4.826950766961870e-03 4.268618704684659e-02
1.946762467792927e-03 8.875340739166059e-02
-2.308781744538699e-01 -1.330182871689099e+00
2.924928990704305e-01 -6.601754520196491e-01
8.173230251526487e-02 -4.100442603837571e-02
-1.500112499114070e-01 -8.351358913626647e-02
-4.635903475448339e-02 8.679039537071762e-02
9.809474002820663e-02 -1.590981371698267e-01
-5.086007237552628e-01 -6.096600633566176e-01
5.616106507213877e-01 7.578420627150617e-01
-6.990317246847057e-02 -4.044805849620425e-02
-4.004336961582575e-02 -2.748143082656066e-02
-7.879065988411842e-02 1.412356446559919e-02
4.151510813291863e-02 2.174240390286970e-01
-9.645663957674036e-01 -2.498411984287701e-02
-1.844576934145873e+00 -7.576033366104942e-02
1.214822985218952e-02 4.261740367550303e-02
-9.620590826758993e-03 1.444499304537246e-02
-9.659333200828797e-03 2.683572229752412e-02
5.556202891539069e-02 3.132297217866320e-02

-1.190031648436569e+00 -2.983792613386592e+00
2.846899077284649e+00 2.141344682918028e+00
-2.167413492536448e-03 8.984558707602224e-04
3.108930796934124e-04 9.787105108015916e-04
-1.965344669494120e-03 -5.776654575641678e-04
-1.597719412013164e-04 3.439963930577141e-04
-3.461454024756473e-01 2.123997700831096e+00
3.562986211821577e-01 2.247452206839748e+00
4.448477017441163e-03 -1.310977942605377e-03
-3.545044330686026e-03 2.712201390616344e-03
-1.076358843610706e-02 6.500538781187441e-03
-2.150686692406386e-03 -2.609739859345125e-03
-4.236497345758582e-01 3.171731850317261e-02
-1.561707423837843e-01 -9.832427775819752e-01
2.151645184968873e-01 1.951030851543693e-01
1.621835465774001e-02 3.511530039362318e-02
5.432751285224086e-02 -1.503194641852550e-01
-3.833188225269080e-01 -9.755413480239263e-02
1.806939185486975e-01 8.417744522652666e-01
-9.028612082625955e-01 3.291581279843175e-02
1.306335996614393e-01 1.438865157730194e-01
4.439747146983464e-02 3.486505562600425e-03
-7.017179384528895e-02 1.055273208476483e-02
-1.093497431705894e-01 1.792759279397758e-01
5.443405865022700e-01 -5.313977395199940e-02
-1.377029739985889e-01 8.453223752018213e-02
6.326137939058852e-01 -9.531701461845529e-01
7.262668014284951e-02 -3.629703673406096e-02
-6.541613690092764e-01 -5.159930898793390e-01
-3.775052269088772e-01 1.765940874651910e-01
-8.981938081263386e-01 -1.774072663799810e-01
-1.257382519452310e+00 2.547979775602497e-01
-8.034538186029974e-02 3.025954067027694e-02
-2.111268067645142e-02 5.301314547107022e-02
-1.262659884933082e-02 -2.075875891130508e-02
1.241556404539510e-01 9.472812082046370e-02
3.232849072375144e-01 2.738538413778467e-01
2.248495377460872e-01 7.653596220259787e-01
-5.135901349343992e-01 2.874555564790293e-01
1.799579096667356e-01 8.700296518076177e-02
2.403153414332383e-01 6.606149161264365e-01
1.676245961535612e-01 -2.333250448486855e-01
-6.850932202232927e-01 -7.904236777818824e-01
4.234619085486430e-01 5.683073468687461e-01
3.957304612116237e-02 -1.118167766408407e-01
-3.522189131505848e-02 -7.645013357716421e-02
1.797268303149943e-01 1.227151786219290e-02
-5.675179817179164e-02 1.113320734390288e-01
-2.130966036167523e-01 -8.387163932551938e-01
1.756002222364222e-01 -6.902008094042593e-01
-5.353307316651167e-02 1.070347347036439e-01
-2.455092680669341e-01 -2.320566419797599e-01
-3.198837428560631e-02 9.742551483464106e-02
3.388162154637291e-01 -4.868120539452590e-01
-1.005232288845001e+00 1.367109051452339e+00
8.915219726682193e-01 1.069695707913409e-01
1.829267571554185e-02 3.131140607130491e-02
1.726460314683416e-02 -5.565783652015655e-03
-4.594660074754579e-02 -2.838869388095804e-02
-3.615967162228773e-02 1.306314151609534e-02
3.837590323648467e-01 -9.908523661993491e-01
-9.851406701215887e-01 2.337276112315495e-01
-1.821205710910775e-01 -1.430417174725824e-01
1.233148843584822e-01 1.129929753775227e-01
4.829913277339764e-02 7.418795826667170e-02
3.439193635670672e-02 -3.295045633962113e-02

-4.134774584195164e-01 -1.175393992004226e+00
2.405508772011887e-01 -7.858076092525970e-01
-8.467423516266290e-03 -4.930189286315802e-02
-9.860411557274830e-02 -1.102823813303419e-01
-7.205421256023707e-02 6.039283716814241e-02
1.710778006813929e-01 -9.959407451433837e-02
2.622090155817701e-02 -8.467806052726734e-02
3.412653745456197e-01 2.912580420657060e-01
-1.986078431476236e-01 -1.421259575544620e+00
-1.214403506030053e-01 4.345944889152858e-01
-1.309356520686132e+00 1.024809170632341e-01
-1.195569329581197e-01 1.066410401980082e+00
-2.614901721533588e-01 3.612594730652626e-01
-5.219564612119352e-02 6.732946972189000e-01
1.304621665900802e-01 6.051672423293536e-01
2.137500243794545e-01 -4.227688020308295e-01
8.415085572901787e-01 2.367906649791316e-01
-6.183745919065140e-01 -3.589887669721389e-01
2.604581354115926e-01 -7.071325315351489e-01
-2.526329767966619e-01 6.429842934666712e-01
4.797449519636494e-01 -2.008198132949295e-01
-1.821226233040749e-01 1.520495098851062e-01
1.651646007437880e-02 -3.361209203450067e-01
-1.165216855152084e-01 -2.612154423002999e-01
8.433083353186976e-01 6.336563084495603e-01
-5.272432885768947e-01 6.766897801012021e-02
-1.394084141589717e-01 9.849163142266068e-03
5.309808868857172e-02 1.142105442937949e-01
-8.297832000677605e-02 5.533496919045564e-02
-8.658833254685250e-02 -1.549907390987664e-01
-7.376635215038070e-01 2.339323866874056e+00
1.854373339492503e+00 6.380941729935913e-01
-2.888714257168468e-03 1.216963273621664e-02
4.332006809299914e-03 -5.221274342202385e-03
1.696665706743772e-03 -7.364614408112407e-03
-5.137721083898676e-03 -4.647408530083130e-04
-1.141206193248787e-01 2.313064197991768e-01
-9.036688636421779e-01 -3.963951203064339e-01
-2.851604111729814e-01 -6.511726506125544e-02
2.939807216603002e-02 1.432758240357890e-01
-1.088914846971312e-01 2.643688347803220e-01
7.245461310033525e-01 6.449601962125179e-02
5.407253958394163e-01 -3.943750967990218e-01
-7.477383428278648e-01 -1.862499505218681e-01
1.913253952071825e-01 6.225841134171407e-01
3.038114940315506e-01 -3.066575662548099e-01
3.500294590990779e-01 -2.601660810804644e-01
-3.174570371969095e-01 -5.036881193999858e-01
1.599601324354500e-01 -2.409463309633397e+00
-2.725688611849752e+00 -1.605795411159180e+00
-1.378267468144186e-03 -4.365871149729002e-03
6.715582905018699e-04 -1.108247855168949e-03
1.604738824966722e-06 4.721941520644743e-05
-2.254259994788678e-03 1.021011922371873e-03
5.043406708665843e-01 1.416214640257708e+00
4.369044844127207e-01 6.406652392079540e-01
1.239613675269050e-02 6.988139995607680e-02
-6.738970454808979e-02 -2.800205429221218e-02
4.151010088688746e-02 -7.738572687739284e-02
1.727176860374371e-02 -6.698661475800610e-03
-1.440528924595982e+00 -3.051725989487432e-01
9.992036384663917e-01 -2.556968008481542e-01
3.095195958108553e-02 7.822542814456565e-03
1.319746179554915e-02 -2.515783308041582e-02
1.706283768540509e-02 1.071374057559576e-01
5.258752830768459e-02 -2.420097113106381e-02

4.440380131041897e-02 -1.592658003623298e-01
-5.101708475313895e-01 -4.858880096996926e-01
4.959170054716548e-02 8.837361991141532e-01
-1.087512507909955e-01 -2.394174213125504e-01
6.309901116039400e-01 6.935184537901037e-01
5.978293554712506e-01 -1.733021785930241e+00
-2.272876568258911e+00 -7.438360809879267e-02
-2.258011792422591e+00 2.194319401936112e+00
-3.622335441706493e-03 8.367853649147865e-04
-8.182568954845417e-04 -2.908682039283954e-03
3.306650778933537e-03 1.899408655754385e-03
-3.367148793310100e-03 -2.376098288612913e-03
2.574685610781349e-01 7.846290578876484e-01
-7.334862388017498e-01 -1.144045660078584e-01
1.169368202228723e-01 -2.903407561180207e-02
-2.679886666113715e-02 2.343739510010892e-02
-8.211448298876602e-02 2.072557949890893e-02
-1.343807230142646e-01 3.494227626995460e-01
3.044499946821776e-01 -3.571686599585696e-01
-6.099887985383254e-01 -2.180999981392301e-01
1.594945260671246e-01 -5.274801388428916e-01
2.201693889157525e-01 1.647043019225363e-01
-2.412775048247322e-02 -1.062087628463772e+00
-1.018167149942207e+00 4.799195027941179e-01
4.126183674776143e-01 -1.375272359919532e+00
-1.142320720343601e+00 7.703481295527744e-01
-4.794064025362468e-02 -7.668463773892571e-02
1.631190178032389e-02 6.431056114538881e-02
-5.489961789400593e-02 -1.005211271665472e-02
7.224358981709770e-03 2.738124696544389e-02
-1.291944763854406e+00 -3.406965666022413e-01
6.742651532237108e-01 -9.129808730157123e-02
7.203223046169649e-02 -4.822254650096638e-03
1.940530729643679e-02 -3.561159484757748e-02
1.903943785535695e-02 2.055312519192682e-01
9.624210425111952e-02 -3.480797020604060e-02
-4.845899577642002e-01 -9.657917634224363e-01
6.692931041757857e-02 -7.994646411992957e-01
-1.373953037246095e-02 -2.403420011066118e-02
-3.921374333744737e-02 -2.046059187814016e-01
-1.841459282587556e-01 5.266131749848191e-02
3.546583305920305e-01 5.441217047455062e-02
-9.496228430309386e-01 9.457179880281931e-01
1.924275667101539e-01 1.005489034671157e+00
1.207564918139826e-01 -1.817580811205742e-01
-2.314419323427548e-03 -3.311882846226367e-02
-2.727937050043733e-01 7.025107998461819e-02
1.132303496080760e-01 3.240194307456208e-01
7.245815406230151e-01 1.274520221275049e-01
3.780185983070848e-01 1.393145275162005e-01
-1.344502032580845e-01 -6.626552702220844e-01
6.120887992870415e-02 1.405417197286499e-01
-4.360655341939756e-01 2.105166614147365e-01
2.393413616458721e-02 1.528685712464073e-01
-2.513369431004046e-01 -6.610594919179555e-01
4.197581941018999e-01 5.521330710741493e-01
-1.703950655710349e-01 -5.467948945685797e-02
-8.463443062772759e-03 9.622868486318568e-02
-2.900907184012752e-01 1.354919911466755e-01
1.367316995556596e-01 3.488328559045136e-01
-9.262604779125273e-01 6.530418040448724e-01
-1.201426380248598e-01 1.124264685475629e+00
6.030554215760275e-02 2.631848397566454e-01
1.796641428308699e-02 -2.862800937279726e-02
3.859466845166158e-01 -1.729404970866480e-01
-4.743426454807680e-01 -2.445647686270016e-01

-1.032100623041970e+00 -2.308684766321233e+00
-1.812315107865695e+00 -1.413147180458854e+00
-1.540589705210727e-03 -5.783632429272017e-03
8.043252667199130e-04 -3.805870798221097e-03
9.950646669721487e-04 -6.271281557782655e-04
-5.270875681601583e-03 -4.664121413565358e-05
-1.458980203337594e-01 -1.291697458981412e+00
-2.017903817255900e-01 1.280202055301974e+00
2.466025740778676e-02 5.520634728520031e-02
-3.830936963471149e-03 -6.228455786360538e-03
3.931452800317606e-02 -4.459542572329252e-02
4.303823759084485e-02 -3.795011624447062e-02
-4.344798130510236e-01 3.343971624294076e-01
-8.516227836786133e-01 -8.724725474248085e-01
-2.427287886632248e-02 5.314074714114764e-02
1.223558352977082e-02 -3.631444683825594e-02
9.850103105354009e-02 -1.416003110136570e-02
1.239661258143066e-01 -2.439491169334875e-01
-1.691454409572927e+00 -1.852525593255849e+00
3.981070090972260e+00 -2.269798364452118e+00
1.264347352175834e-04 5.927817956354984e-04
2.922841387726510e-04 8.270884864651205e-05
-8.066817851170032e-05 1.092334399537494e-03
3.386508278240464e-04 -5.164449632824378e-05
-9.519414290153995e-01 1.391212124092721e+00
7.100527395499685e-01 1.359221826403590e-01
2.540631249328743e-02 3.342178354805486e-02
2.088815824109627e-02 -4.196553701709362e-03
-9.351936698157731e-02 -3.271651159822533e-02
-4.036629514594368e-02 1.617609829380283e-02
2.255013835512561e-01 -1.057338677582807e+00
-8.851784105725461e-01 2.489845269712561e-01
-1.791965778253509e-01 -2.421154613920967e-02
1.275601029205682e-01 2.009903823790662e-01
9.084530963923042e-02 6.244628350204116e-02
1.722435462832367e-01 -7.910161978228170e-02
-3.136066732494344e+00 -2.664030418704489e+00
1.188351549038607e+00 1.177173199838974e-02
-1.721554858536296e-03 -2.553831630962609e-03
-1.576942946202982e-03 3.661975205496800e-04
3.815543269849347e-03 -2.744469076312809e-04
-5.815538792791214e-04 8.262766427480226e-05
-3.325864559953567e-01 4.333466509829032e-01
-3.801624379822959e-01 8.609555993844884e-01
1.617874669835000e-01 1.615302217836451e-02
5.844643398509623e-02 -6.008676020690856e-02
3.998434468205760e-01 2.284964703386390e-02
-3.212218371096554e-01 -3.225742897656732e-02
4.041296799476461e-01 5.472211713490088e-01
-4.560959652859875e-01 6.153219071780219e-02
2.895246506622190e-02 2.203548712591446e-01
-5.214773886091592e-05 -4.574879774094644e-02
-3.808249127474795e-01 -1.170413707841496e-01
-4.129399842834697e-01 8.828520816415346e-02
7.285654911397407e-01 5.827894232138096e-02
4.610227387358344e-01 1.402790154110476e-01
8.108213095470452e-03 -6.983362041916460e-01
3.435183195309204e-02 1.346498463624911e-01
-4.321930329344759e-01 2.088683540812871e-01
-3.752765003283963e-02 2.575397505459552e-01
-4.346619978253165e-01 -1.058918121526732e+00
1.999873260087799e-01 -7.001869287945489e-01
1.666599878474691e-01 -6.137466233463796e-02
-1.004167802535416e-01 -2.347760420943563e-01
-3.165179508007843e-02 5.967380089518628e-02
1.779143030104600e-01 -2.466411992426108e-01

-6.150255942268086e-01 1.888512976711377e+00
9.929241956516636e-01 -8.073957154947853e-02
-2.253917057082789e-03 3.819881041726998e-02
1.566091658674373e-02 4.147603317971016e-03
-2.047527822031481e-03 -2.022717593692385e-02
-1.620300110158917e-02 -1.275092698166939e-02
1.336904632528307e-01 4.908039825722845e-01
-8.028082414170644e-01 1.217451074309332e-01
2.358416673234270e-01 -4.536093452109987e-02
-2.760940082936557e-02 -2.836603485780303e-02
-2.490867699111927e-01 -1.354010886937660e-01
-4.587411622965651e-01 4.962161416237620e-01
-1.269298678370921e+00 9.593466042880049e-01
-4.616155034770233e-01 1.704577002033570e+00
1.746114418289440e-02 -5.762501762939930e-03
6.814799652966360e-03 -8.927462352395383e-03
4.959677522080666e-02 2.202138225362173e-03
-1.023353056210664e-02 1.927815021704056e-02
-2.108635528906664e-01 2.891791001426024e-02
-2.911124475823007e-01 -5.898425223081435e-01
2.910875477466483e-01 3.396571503805741e-01
3.983103401712028e-03 -1.412766654960918e-01
2.448078424193481e-01 -1.335947373476943e-01
-4.622291093392581e-01 -8.051242540177727e-01
-1.283884030183189e+00 -8.057999228596371e-01
-1.430716359697299e+00 3.110703367270886e-01
2.283307659854295e-03 5.718997555170795e-03
-1.194010423009469e-02 6.107850512604554e-03
4.036912108852533e-03 -5.517472865163905e-02
7.306328590450448e-02 1.426879062099323e-02
-1.077485018685226e+00 -8.938330399529035e-01
5.827921239579829e-01 -1.488739930096993e-01
3.609781448297261e-02 -3.482803595290110e-02
-2.052661698906258e-02 -2.430792791074859e-02
1.680694831485414e-01 1.796906591313626e-01
-6.384210416236097e-02 -1.268345129303174e-01
3.496283727092325e-01 -7.398346702963795e-01
2.240901220763224e-02 1.076493933602696e+00
1.026704429403845e-01 1.169799100620001e-01
-1.666700633406042e-02 -1.521719822108830e-02
1.858918488636979e-01 -3.593701581356654e-02
2.454281942670628e-02 -1.168312848269187e-01
-5.281010811628256e-01 -1.124595544340897e+00
5.918567399305075e-02 -6.168578612143043e-01
1.999208928586917e-02 1.461776111698927e-02
-7.322475700415355e-02 -1.981869412231400e-01
-1.901930124916101e-01 -8.445468447843320e-02
3.958857136236408e-01 -2.541750120901890e-02
2.388897072927073e-01 -9.467727696974739e-01
-9.479555103796996e-01 1.759848055777549e-01
-1.934183112374636e-01 -8.204000249620685e-02
1.624172859755742e-01 1.530619668267676e-01
1.677847718473295e-01 9.738911509866591e-02
1.319359947511959e-01 -8.657929106308155e-03
1.200202141569129e+00 7.796730749178677e+00
-1.059077350543550e-01 -2.821025507233427e+00
2.143234307490406e-04 1.489819086219900e-04
4.810958420404052e-05 -7.767382304273070e-05
1.430655036375629e-04 6.500172947368251e-05
-3.772147526925858e-06 5.309575070198864e-06
6.377899585878862e-01 1.653914670862369e-02
3.762497805390727e-01 3.117411701480107e-01
-3.010065723847916e-01 -7.607204602256487e-01
1.097455823185723e-01 1.979746911709638e-01
-6.839582413561528e-01 3.309580223786449e-01
8.541753329713511e-02 2.879339348135335e-01

3.633669836780488e-02 6.753345982385059e-01
-8.254666940615945e-01 5.405974570150673e-02
9.084118177824847e-02 -6.019140859803420e-02
-1.427466942287794e-02 4.565994379757973e-02
-7.751898617574737e-02 6.183937766176984e-03
-5.011199787514407e-02 4.453504692566032e-01
-1.535739177712609e+00 -1.105802987710212e-01
9.274013622317593e-01 -5.484447761128669e-01
3.003265235542794e-02 2.952735017687181e-02
1.880800280374096e-02 -8.375643706133260e-03
-1.900292168326296e-02 5.913268298157339e-02
1.288505170471369e-02 -7.376825066991372e-03
-1.043736533972081e+00 4.865688270263545e-01
6.534838092227147e-01 9.695394838083963e-01
-6.623725267226077e-02 -2.187599545899892e-02
4.596022389837089e-05 7.474740168210497e-03
-6.259846014663770e-02 1.759290366071382e-01
1.493862098496644e-01 2.083661864852953e-04
4.264210311465880e-01 -1.831594707193626e+00
-1.344064650147307e+00 7.416717760282302e-01
-2.227585268503921e-02 -2.052530075036291e-02
1.045149829692479e-02 2.795490488878735e-02
-2.832766507572094e-02 -4.951398581753070e-04
1.625373940331698e-02 -2.038469508797346e-03
5.229802993106649e-01 -3.486891337765906e-01
-6.825351123347035e-01 -1.539036584810595e-02
-2.439573981487082e-01 5.827318956552168e-03
2.878849853012536e-01 4.042790316294270e-02
2.703561375624362e-02 -3.456977795361693e-01
6.846303905834308e-02 -1.500327419358163e-01
7.350477765445880e-01 1.423658131638136e-01
3.800517422637730e-01 1.564959092166140e-01
-1.351939626295291e-01 -6.395534498762347e-01
3.787528054719699e-02 1.219580191838110e-01
-3.986379076665288e-01 2.818134716623060e-01
3.013959134166989e-02 1.399879395127686e-01
-1.813802711367213e+00 -7.083359130390082e-01
-2.120819709864775e+00 3.358465550198282e-01
2.837217417425836e-03 2.978010475907800e-03
-5.673750743531721e-03 7.705292851057887e-03
-8.919943814603813e-03 2.572882920817013e-03
9.016361837441316e-03 7.021629679540180e-03
-4.897476328045328e-01 -1.145528780630478e+00
3.896335803457939e-01 1.272232393609844e+00
-4.128418866289797e-02 1.826268438536573e-02
3.120986158914161e-03 1.098302836005823e-02
-3.988998681784386e-02 2.378064701272421e-02
6.655065065988128e-02 4.536743602541756e-02
-3.048154666916695e-01 -7.961348550022999e-01
1.577732930523414e-01 -6.651713279359259e-01
-3.815747659979039e-02 1.152605109825111e-01
-2.184016372051333e-01 -3.022998025993112e-01
-5.484342136845745e-02 2.533437646776994e-01
5.798881647990550e-01 -5.756436386053736e-01
-6.331329305163600e-01 7.431226684645797e-01
1.089011458794287e-01 7.575290120121870e-01
2.301751736147200e-01 1.209412679658935e-01
4.669634638304568e-02 -7.413353205851707e-02
1.379084766645788e-01 -3.101264289585107e-02
-3.755365794276559e-01 -7.041567346781706e-02
-4.047061617659847e-01 -2.217420300009801e-01
-1.059994765863686e-01 -7.793791641742660e-01
4.021894426059364e-01 3.595868822234762e-02
-1.783109021039205e-02 6.757735389550944e-02
2.198403498592016e-01 -2.800353556967662e-01
-8.073415639574025e-01 -1.103425742977149e-01

7.717181416141101e-01 2.381016430319048e-01
4.685411573214784e-01 2.195486021396205e-01
-1.529117767148170e-01 -5.209674373383387e-01
5.346745837631476e-02 7.157468577823452e-02
-1.921592560950930e-01 2.589431160566261e-01
3.448162812371705e-02 1.317708600067476e-01
-6.848982108612048e-01 3.018417957826123e-01
4.387129239174498e-01 1.008297624631207e+00
-4.087278513325947e-02 7.885712683269981e-02
3.079436746083854e-02 4.204970685081245e-02
2.718591169474037e-02 3.202821894891908e-01
1.167746397597107e-01 -1.992492035297988e-01
-5.013165248294682e-01 -6.816835055085743e-01
1.101001549670204e-01 -7.564866653034118e-01
-2.174849755117258e-01 -2.352506443229328e-01
1.604946406189296e-01 -2.628213149848703e-01
-4.215266574622855e-01 -1.244714036447505e-03
7.833487399833196e-01 6.285227983432179e-01
-1.682764363535967e-02 5.740810397694999e-01
-8.261460614380487e-01 5.998965097889834e-02
1.047356589016856e-01 -1.095676495928927e-01
-3.920995131509940e-02 4.710566492176933e-03
-5.346756340714622e-02 -5.992945564028199e-02
-5.041104529602345e-02 5.896493332789652e-01
-5.446629397349269e-01 -1.252105966817171e+00
4.543669356920000e-01 1.340698596993034e+00
-4.442207697667937e-02 2.802999592082345e-02
2.059264034032266e-03 3.988059327261094e-03
-3.294801219150479e-02 -1.189915406974197e-02
4.465043808549535e-02 3.871181249617597e-02
-6.286416703266409e-01 7.871054670603593e-01
3.150884228958644e-01 4.121548682519874e-01
2.070325205325132e-01 6.272704007363548e-02
9.441613873867143e-02 -8.634466262233080e-02
4.629748556100699e-02 -3.851617126249453e-02
-3.543352443025924e-01 1.699969903964952e-02
7.664806619443822e-01 -1.845542397452389e-01
-4.963066785752534e-01 -2.373707667565537e-01
-2.115520531416574e-01 -9.813581881557447e-02
8.099383141826288e-02 8.634389113644661e-02
-1.901969894091153e-01 -3.215618549322410e-01
1.605406768223840e-01 -9.243144758500939e-02
-1.616471047229730e+00 5.372254550170157e-01
7.632830473494417e-01 -1.129115135985078e+00
-9.732418884785073e-03 1.650669227411949e-02
5.574550513999910e-03 1.080712681959627e-02
-4.027898615603203e-02 2.036627748198504e-04
5.610638993136533e-03 9.240628932075407e-03
-1.469774960631532e+00 -1.728238138170239e+00
-2.229669529124227e+00 -6.370982887666469e-01
4.415191545961426e-03 -1.174208169356892e-03
5.331207739979235e-03 1.564663484850793e-03
3.835112603105035e-03 4.843162624352765e-03
2.134076188137815e-04 -6.081945988936375e-03
-2.015483382804480e-01 -5.249376738057484e-01
-1.073851413107278e-02 -6.204942718834686e-01
7.902670173626156e-01 3.716920316482470e-01
-4.186606763795213e-01 -6.147275310694439e-02
6.496927954001098e-01 -3.431228546795063e-02
-1.146874672060610e+00 -1.280849033039782e+00
4.372183001984369e-01 -1.034015652758323e+00
-9.209417838641686e-01 2.101106160356963e-01
-2.205047656063188e-01 -6.107452028610461e-03
1.734410809266316e-01 1.345322387687622e-01
-1.013886930065641e-01 2.870701010564136e-02
1.055934596665315e-01 -1.141975841750011e-01

7.207711539107590e-02 -1.321930088951609e+00
1.709696985372253e-01 6.410310909146053e-01
8.330922950332133e-02 -1.142707997564887e-01
-9.322850924545220e-02 2.298184091862816e-01
-1.802172322392180e-01 -3.293248950255277e-03
4.962219128762273e-02 5.569112322675859e-03
6.100699843300642e+00 -2.912669641585343e+01
1.394337528417164e+00 2.373929333433500e+01
9.698220332333114e-07 1.815242409754379e-07
-3.824934385252138e-07 -7.942072861801938e-07
3.131221368367043e-07 3.411076237644260e-07
-6.157250629871546e-09 -1.367472786926138e-08
-4.536362559803727e-02 -5.649480176135467e-01
4.659059662286820e-01 7.425867707322411e-01
-3.290148606834310e-01 -5.704446151428137e-02
1.032842689266874e-01 -2.130557579264949e-01
3.291768852043309e-01 -3.468192942638494e-02
4.387818685242681e-02 2.251546166912173e-01
-1.688976033591888e-01 1.070238347954041e-01
1.646460067906605e-01 1.107489395780339e+00
1.179669006223668e-01 7.196513133381117e-02
8.475524795152561e-02 3.702246412468070e-02
1.734437645068617e-01 3.912743449890093e-01
-9.985709722739923e-02 -1.640477251627420e-01
-1.068474118777964e+00 -1.940083815995083e-01
-1.584640681009249e+00 2.875801833215873e-02
7.858349646192279e-02 -6.596782936289450e-03
-5.559432094677282e-02 4.899058384747840e-02
-6.376390176302006e-02 5.315371820286436e-02
7.461846604189354e-02 5.729131746818181e-02
-8.103271195733633e-01 1.980097962043714e+00
4.878214870800604e-01 -2.419187994630947e-01
-1.561062058222713e-02 3.275167020198090e-02
1.953598062393463e-02 2.030523408330938e-04
-8.836488840230229e-03 -3.056802497161610e-02
-1.692662896983767e-02 -1.746469126053331e-02
-5.111835802782778e-01 -7.050245506318976e-02
-1.750644196564863e-01 -1.013097446627716e+00
4.911878322468730e-02 2.362641447240089e-01
1.002674216445011e-01 -5.707218941784746e-02
-3.188585157293587e-03 -2.468204564684108e-01
-3.794760546951441e-01 -8.525981908103830e-03
8.131343366354777e-01 -1.218749375677667e-01
2.167630301629702e-01 3.612745695180764e-02
3.346014653935916e-01 -6.985430622886278e-01
-8.459659957973088e-02 1.724530034090293e-01
-5.453637723373899e-01 -8.303245446736075e-02
-1.053061925622908e-01 6.529182084639673e-02
-1.687470369519913e-01 -8.325534494513482e-01
6.565448498758623e-02 -6.562338600905464e-01
-1.023035884406392e-01 -1.474507892021326e-01
-1.014259420315924e-01 -1.424650333376648e-01
9.534386720762122e-02 2.041463048586422e-01
3.650659909411038e-01 -6.222910411684142e-01
1.979347658972102e-01 1.732379641989873e-01
-1.167064651796301e+00 -1.355652979035673e-01
-2.378611626794199e-01 3.503092412052501e-01
2.437363856111274e-01 -1.635017385271381e-01
-5.787427244096704e-02 -2.380013368683757e-01
-2.234515283786804e-01 1.491618378994043e-03
-2.730975889962688e-01 9.415193943344792e-01
-1.012014058957450e+00 5.498601845355061e-01
2.301789237313091e-01 -8.077479680970820e-02
-6.803163832775187e-02 3.254020845212094e-02
-4.367542973162037e-02 1.333382476357431e-01
-8.574659738646937e-03 1.796168852452866e-01

-1.518059520627006e+00 -4.334950637277982e-01
5.262058001174883e-01 4.412918677486112e-01
5.162514765127779e-02 -3.715455938229210e-02
-8.187834186306262e-03 -7.320060721771858e-02
1.256250015928432e-01 2.017287567068465e-01
5.057704929059754e-02 -9.148411158148194e-02
6.818381052484699e-01 3.642745769222785e-02
2.911435240241761e-01 1.133047568438522e-01
-5.384131152476748e-02 -8.635549243807104e-01
4.423373435304263e-02 2.132349141925113e-01
-5.559704354580595e-01 2.031387200663546e-01
1.311489517016434e-02 2.389369276977042e-01
-4.659766528722258e-01 7.104676345060823e-01
-2.806346209461111e-01 7.380866998395429e-01
2.705555479007901e-01 5.770424241327815e-02
1.725863291556673e-02 -1.971624952067283e-02
1.117049897287861e-01 -2.003423139078064e-02
-3.235600579374237e-01 9.866103428363200e-02
-1.179538043117894e+01 -4.111341899463601e+00
2.242452534617410e+00 7.306902401342777e+00
-8.154990357814503e-06 1.094585500631941e-05
2.647644959292614e-05 -1.515944140442945e-06
-4.996058912445098e-05 -1.813038826230189e-05
-5.667766697954000e-07 1.453093477135029e-06
-1.247435824823841e-01 -3.241852909350573e-02
-4.484888324616173e-01 -5.555689499794825e-01
-1.376191493292101e-03 4.047344836175475e-01
3.352157594692261e-02 -1.635941404010323e-01
4.758177452393810e-01 -1.425684564654487e-01
-1.924817217808741e-01 -1.127319196364020e+00
8.206935393794496e-01 -1.107595069754625e+00
-9.957387896442853e-01 2.893052995133320e-01
-9.661319122259078e-02 -1.915613760379664e-02
9.187652656308189e-02 8.100904272739462e-02
4.464661312235020e-02 -5.217738168755384e-02
-9.343270463035699e-03 -2.705182067789896e-02
-1.481695898959033e+00 -4.827178086394809e-01
-1.019869530675452e+00 6.384627373224271e-01
1.916104805477924e-02 3.306511602872467e-02
-2.655435650084059e-02 3.567509879616837e-02
-4.019491547311106e-02 -7.539071343624645e-02
-1.864556139037502e-03 8.118215249202779e-02
2.857336395069607e-01 5.703395836366776e-01
-7.671668659364319e-01 -1.596264988061074e-01
6.509519627193189e-02 1.484094356067554e-02
-2.276281909442002e-03 4.511027864448370e-03
-2.433365574799805e-01 -1.088017842055923e-01
-2.243014223438330e-01 4.722465634273539e-01
-4.428951092588602e-01 -6.104861307510365e-01
7.646663044408825e-01 1.051849984141277e+00
-7.906702571128109e-02 1.657661256683511e-02
2.984964341378893e-02 3.409150150382277e-02
-9.244276118951938e-02 7.222785242359989e-02
7.796615863836048e-02 9.220951373386688e-02
-4.960894925361082e-01 -1.040722722707614e+00
7.585722405864796e-02 -8.388617200841091e-01
3.338667616361926e-02 -2.038794297342052e-02
-3.134021657998489e-02 -1.669987402892855e-01
-1.305506022010471e-01 6.783032959604071e-02
3.094112318096789e-01 -1.518172319777918e-02
-2.020848428178683e+00 -1.263585067657967e+00
-2.581807001916952e+00 5.074868023159959e+00
5.179527342371619e-05 -6.910322002866334e-05
2.940116676175923e-04 -7.812376750049551e-05
-2.039697612974043e-04 -4.194555774841655e-04
7.492792595509730e-05 -1.148751285777599e-04

-1.643032264419150e+00 4.693550451096974e-01
8.209233506724793e-01 -4.474632012948848e-01
6.069100750431259e-03 5.446399253149711e-03
9.915863401032291e-03 -1.100863854202558e-03
-7.613291641870508e-02 3.419616804767565e-02
1.129635783564017e-02 3.745691985523022e-02
-6.643067288085676e-01 -1.339942923023303e+00
3.764818796445937e-01 -9.060727310556788e-01
-3.750072405182227e-03 -5.448663038490460e-02
-6.184174012317299e-02 -6.562347762237462e-02
-4.207312053301383e-02 4.632915380852069e-02
9.067652628109500e-02 -2.802225466130038e-02
-3.498354135228163e-01 5.867837305697502e-01
-1.131311652798749e-01 8.864026196498666e-01
1.562620376896681e-01 2.087458424499263e-01
1.864764808152848e-01 -1.228301783932178e-01
9.421693036851515e-02 3.857613225505011e-01
-2.363649280626096e-01 3.562729111736865e-02
-5.545448147070802e-01 -1.364507619898159e+00
-2.087197907791367e+00 1.033328924580705e-01
2.079804321430337e-02 7.798417177784928e-03
9.011004920610627e-03 7.250593201557668e-03
3.627157763235704e-03 4.091634718558013e-03
2.349225632587142e-02 -2.178352003937005e-02
3.899215523262517e-01 1.812939082403573e-01
-5.496344438738800e-02 9.759098647065740e-01
5.375440098704658e-02 1.348110980540477e-01
-2.552569119693890e-01 -1.175489582948450e-01
4.370664535377425e-01 -1.338953419780595e-01
1.189657554475199e-01 -1.624613967558275e-01
4.710953656895333e-01 -4.961413483107805e-01
-3.469492332700873e-01 -4.733685192397780e-01
3.802364471773085e-01 5.475246550893706e-01
1.319799607593785e-02 -3.626328856709479e-01
1.135114959162612e-01 -3.263832201304330e-01
-1.432571295819390e-01 -5.965284905874607e-01
-1.806028391001527e-01 -6.603440671300502e-01
8.362575052582946e-01 4.627041089497609e-01
-1.251626480166776e-01 -1.938206595805091e-01
-5.278887193006948e-02 1.331878248764923e-02
-6.804856635633245e-02 1.697076921913645e-02
-4.312034780993688e-02 1.472335187894044e-01
1.955255049880976e+00 -6.338160584472422e-01
-1.728484061409514e-01 -3.335867198273303e-02
3.043488285266242e-02 7.860120918413552e-02
-1.066451113330846e-02 -3.375708348705096e-02
4.643438956779875e-02 -5.373665270251819e-02
1.636014277714515e-02 6.148037125601478e-03
7.448222150113438e-01 -3.122619148914224e-01
-1.141287524582220e-01 3.715301978153002e-01
-2.840928823736545e-01 -1.115286341237066e+00
3.130904780673515e-01 5.878850464387722e-01
-7.113221691448678e-01 1.531553318200858e-01
-2.378307207848274e-01 1.118981381138581e-01
-6.193951312073293e+00 -4.925984422566922e+00
-4.263234063639112e+00 6.195557376779350e+00
1.306749040790665e-04 5.767893317714337e-05
-1.794008580377373e-05 -4.975503525656853e-05
-3.408056039211517e-05 -2.960409877713500e-05
1.819654468030587e-05 5.467259958886081e-08
-7.060968060416409e-02 5.924241781127390e-01
-1.258631265234481e+00 -2.805473305322492e-01
-2.571044840645236e-02 -3.278199245729423e-02
-2.419935905433742e-03 4.002098817391170e-02
-1.022004266090209e-01 1.905594438678346e-02
9.935655842124240e-02 1.925176201481993e-01

1.897869632878422e-01 -1.697557076444657e+00
2.091449531848442e+00 5.833036557878103e-01
6.079837639316202e-04 -5.685262125600320e-03
-1.544838692450563e-03 -1.800202111797054e-03
-1.370865971041564e-03 -5.297240753548410e-03
-3.912733164504516e-03 3.451061043225160e-03
7.325479206871099e-01 5.595030482151489e-02
4.552392727953765e-01 1.064494565742424e-01
1.543480977199721e-02 -6.940911279911839e-01
2.666324755820849e-02 1.307338944081607e-01
-5.038763961886766e-01 1.484145748003712e-01
-5.551694264061466e-02 2.620487867622863e-01
-5.165657434659777e-01 4.436376023978205e-01
-3.947185366592630e-01 8.847205078320214e-01
1.130152798540820e-01 1.601050710077354e-02
3.937399204131036e-02 -6.660871499737220e-02
3.623101371580705e-01 -8.444479278581246e-02
-2.950020675482690e-01 -5.524494805851980e-02
-4.091445303912651e-01 2.467961354798002e-01
-7.049071175881010e-01 -8.000494895593261e-01
-1.493862108672616e-02 1.246878527929785e-01
1.759044610424104e-02 -4.194823004218699e-02
8.410583895747428e-02 3.505022136189449e-02
9.683234659796983e-02 -3.367596912897041e-01
-2.089937918357954e+00 -6.046646773516968e-01
1.006964807826580e+00 -3.591383526926375e-01
1.927759479845303e-02 -4.813492867717910e-03
1.562266103436474e-03 -1.080559265657422e-02
3.692548461409922e-03 3.498838563475151e-02
7.412392093541473e-03 -6.018603769654113e-03
-3.683760513812198e-01 -1.033786546219163e+00
1.620208218920494e-01 -7.088382796769221e-01
8.213557392295530e-02 -5.619636468310737e-02
-1.237847391221525e-01 -2.243736317473986e-01
-1.290717744292024e-01 2.690871986194791e-02
1.927491553777916e-01 -1.918079374411225e-01
-8.046329775047429e-01 1.384570939958390e+00
5.820028618939591e-01 3.148279543417841e-01
3.148965134879506e-02 3.112569840266713e-02
2.097829657481862e-02 -6.441002960754915e-03
-9.852435435681031e-02 -4.145103449361977e-02
-5.804495732315454e-02 1.859501773063447e-02
3.127850680829775e-01 6.709818632297900e-01
-4.791428621410216e-01 1.515572342927716e-01
1.055264076942101e-01 1.602768800196966e-01
-1.364980307757158e-02 -4.135832519964029e-02
-2.650485428122527e-01 -1.207164434972944e-02
-3.924598464926613e-01 2.210137405260903e-01
2.203432906357827e-01 -9.208036984849721e-01
-7.967959074214159e-01 2.551174058158642e-01
-1.905677534356069e-01 -2.138190499740045e-02
1.892610452683353e-01 2.266054152823181e-01
2.001927424812128e-01 8.904974020891904e-02
1.919063398373021e-01 -1.547884798667414e-01
-2.745466361237159e-01 -1.364895539305551e+00
-3.808288043345717e-01 1.277548808307984e+00
4.725055969136728e-02 3.698654249468046e-02
-7.811096126215051e-03 -1.884045406256141e-02
4.271996423056363e-02 -4.575140483919272e-02
1.582137744175804e-02 -3.841486306098074e-02
-1.710421063889543e+00 -3.951894119692562e+00
-3.696441346623546e+00 -3.237845562408235e+00
-2.619499499251062e-04 -3.096516639677656e-04
6.309550107894536e-05 -2.309479681978900e-04
-8.414999952621548e-05 1.199809954918268e-04
-1.923967852751876e-04 1.183520278963821e-05

-1.720037184710408e+00 3.918502616317163e+00
1.373775579743608e+00 9.812975363471542e-01
-3.352555666014723e-04 3.394807934694832e-03
1.065994770476638e-03 -9.401027695759156e-04
-1.257260823890548e-03 -8.792788629310413e-04
-1.070429100756871e-03 2.048512071617631e-04
1.472523534783127e-02 7.611878957834122e-01
-1.068441673767745e+00 -6.808336002323409e-02
-1.089101672548629e-01 1.108357670650623e-01
1.199132532754650e-01 -5.205746431762690e-02
4.320109720686444e-02 1.712124129469654e-01
4.386418144552903e-02 1.544086762552751e-01
-2.623820737511487e-01 3.189488622142700e-01
-1.162078714707286e+00 -7.343275531601536e-01
-1.465172521811826e-01 -1.039735776601426e-01
3.878860459740746e-02 1.301705985480164e-01
-1.374115137413533e-01 1.218720670405678e-01
1.243573586883786e-01 1.111909532864341e-02
3.389393330278193e-01 -7.281997710200430e-01
-3.792377441352858e-01 1.798676996543508e-01
-1.361481777723932e-01 -1.076819310737192e+00
6.196370646023978e-02 6.881915396852302e-01
-4.516126963762635e-01 2.098833456362634e-02
-1.928539065571001e-01 -3.631505836657706e-02
4.380367484311471e-01 -3.813452092461775e-01
-3.655193001855638e-01 -3.279014885623987e-01
1.049270903434033e+00 7.775865940945649e-01
-2.696100680949594e-01 -6.007304149539092e-01
2.439834658045195e-01 -8.678614682643949e-01
-2.208629232743253e-01 -6.748417718607519e-01
-4.297427267686561e-01 -1.365904522367609e+00
2.482034228568852e-01 -7.732037066389239e-01
-6.469956244051506e-02 3.533291808395074e-03
-4.138858502113150e-02 -9.343976964914665e-02
-5.301821264011675e-02 1.055567612560817e-01
1.250441454288329e-01 -7.436561284105758e-02
-4.820657217958720e-01 4.098184291343152e-01
-1.795121263746171e-01 9.139129986591416e-01
8.564339975061923e-02 7.579973580951431e-02
8.045631227164800e-02 -6.377448345714881e-02
3.235126344194894e-01 8.484469609618085e-02
-3.290239762843382e-01 -7.758566384189897e-02
-1.552747348488708e+00 -5.287975666132084e-01
8.579148902751176e-01 -1.251778017822122e-01
5.805945030654967e-02 5.229778359636710e-03
-1.784384887011490e-02 -3.832480113466127e-02
5.874582807520450e-02 9.537548636942798e-02
5.253888171009271e-02 -4.235511083189979e-02
-2.681724734338491e-01 -2.887469501081475e-01
4.791784437485546e-01 4.748888261630378e-01
-3.989474628437023e-01 -2.229977169451042e-01
1.188812005168082e-01 -1.054703779213507e-02
-3.640027701270914e-01 3.582993225445291e-01
7.835553335260072e-02 4.990492971079196e-01
-4.184368323363175e-01 -1.219388461909588e+00
-2.233227896964353e+00 -4.202639257490313e-01
3.256655545780153e-03 1.064184201778494e-02
1.695332986844637e-02 -3.783365481976329e-03
9.990564921940627e-03 3.608364885191805e-03
3.084201447420556e-03 -1.748345746845196e-02
1.301436763199792e+00 1.028819150905392e+00
2.997606938749348e-01 5.544396569654363e-01
-1.317029946041958e-01 3.378464734622301e-03
3.952201235875429e-02 -9.832490733069767e-03
2.291401081192180e-02 5.249880706622800e-02
1.615960053756059e-02 -1.974932691002544e-02

2.475233746675971e-01 -3.297616825247827e-01
-6.851922787257384e-01 -1.981099712437818e-01
-4.344004460341011e-01 7.988503241512905e-01
9.103390449851574e-01 -2.091603702421578e-01
-4.686809984535240e-01 5.400423383608136e-02
-1.190878480501247e-01 -1.501138083797208e-01
-8.220390175728939e-01 -9.195479891261273e-01
8.320660316046242e-01 8.686168661856219e-01
-7.710872490526381e-02 -4.641293668875892e-02
-3.061091072860784e-02 5.918445574678147e-03
-3.106636357520350e-04 -1.602302443099400e-01
-6.229890043836491e-02 6.365617101536411e-02
-3.204161501325069e-02 -6.223662044208237e-01
-2.179596289814743e-01 2.670164514295633e-02
7.663389088921290e-01 -6.232928660364899e-01
-5.192957896930509e-01 -5.106872844426716e-02
6.715635337519851e-01 3.079569395858260e-01
3.653939899419805e-01 -1.438100347140942e-01
-2.950804076054902e-01 -8.969216965010036e-01
2.579417185247149e-01 -6.729756614767206e-01
-9.824607161954800e-02 -6.982526100301105e-02
-2.132861315503745e-01 -1.434730596740222e-01
-3.404326523890937e-02 4.333293624658992e-02
2.732655883111556e-01 -3.629138920348604e-01
-8.501041377254722e-01 -1.245145832550237e-02
6.917617223169339e-01 1.064739474670857e+00
-1.086305435731391e-02 7.216910872724499e-03
4.234477401096959e-02 -2.092763737030075e-03
-5.941313567218287e-04 2.825580502791046e-01
9.415132560988415e-02 -3.728013156802446e-02
-2.986000186072112e+00 3.968376233237342e-01
-2.801626589743648e+00 1.657679826734251e+00
-1.756236258716100e-03 1.866562790077494e-03
-5.889917372988907e-04 -1.218758999261300e-03
-5.690845648985121e-04 -1.617478848012120e-03
-1.470184705699164e-03 1.816879111337035e-04
2.315847647015690e-01 9.408389214646700e-01
-6.294872496631124e-01 -2.750121029123725e-01
-2.344232859274489e-02 -5.226026082533193e-02
-1.552290284739706e-02 1.266748611238404e-01
-1.259937953027236e-01 -6.535204343680266e-03
1.131110759836875e-01 2.229609251539892e-01
7.616739004266283e-01 1.445295714164573e-01
3.779261151486896e-01 4.358367008978181e-02
-1.228702938528258e-01 -6.510840557205108e-01
3.138996125519700e-02 1.293940966605308e-01
-4.509597752312542e-01 1.850184836643307e-01
4.793821537993559e-02 1.629315517606399e-01
-4.444002721533559e-01 6.081989406612837e-01
-5.404690992476917e-01 5.255025867146423e-01
3.185775936310984e-01 3.444412591401345e-02
-5.581450815575770e-02 -1.613246480468337e-01
5.546864895174754e-02 -1.033441001341912e-01
-4.777306110921200e-01 3.584569681593845e-01
-3.452808377441770e-01 4.785677316980090e-02
-2.384687822638963e-01 -7.427424789639817e-01
-1.064143083955294e-01 1.872239874374657e-01
-8.509835213649859e-04 2.500200287209973e-01
5.084501516543439e-02 -4.552977309550325e-01
-5.338990807646836e-01 -3.918185457649718e-01
3.555914095458358e+00 1.368937930768609e+00
-2.081215008421741e+00 -2.974999013154012e+00
-8.455021336519005e-04 -1.168544096502608e-04
5.983501155674685e-04 1.263105007520881e-03
-1.680336554162344e-03 -3.303793796031077e-04
2.190972182311777e-04 -1.649737605346534e-04

-8.840850651230697e-01 3.549459533568064e-01
6.699304996441239e-01 -7.770628704193668e-01
-4.711584105880855e-02 8.581629726196358e-02
6.594053374064250e-02 -6.165156233062397e-03
-1.886192084912782e-01 -6.712703933853177e-02
-7.979382998324530e-02 1.091761706004730e-01
-1.716038211608785e+00 -3.271466751090948e-01
-1.533770626707182e+00 -5.245982907833668e-02
2.179473286529352e-02 6.309606106111068e-03
-1.698304756392777e-02 1.990967148644724e-02
-1.954261379968176e-02 2.170829402257900e-02
2.942118636780837e-02 6.895970650208152e-03
-9.890939785391696e-02 -8.094650392032408e-01
-6.092262424545851e-02 4.809651298217113e-01
3.294647546551104e-01 1.360959690548695e-01
-2.176417653154661e-01 1.829988784890216e-01
-3.272645195714307e-02 1.827871832340958e-01
4.813284490159306e-01 -1.801883312759671e-01
3.558814518525600e-01 2.127019220711858e-01
-5.412534106702892e-01 -7.313911033466171e-01
-9.436115823964429e-02 6.844678181125007e-01
2.254338910235290e-01 -2.961517731855747e-01
-1.648474318360257e-02 -1.528840216468609e-01
-3.133816506027560e-01 -4.820390820921360e-01
4.090653656429920e-02 6.741056744914229e-01
-7.410691848625623e-01 -1.400432846749910e-01
1.337522103397795e-01 -3.114298113696022e-01
-6.569238817949612e-02 1.465850727361196e-01
-1.843144068507166e-01 1.003321585711097e-01
2.265736803055591e-01 6.546121738544060e-01
-3.397261293586463e-01 -9.542605967160880e-01
3.329109112795041e-01 -6.784541224662024e-01
-2.487937744529728e-02 -1.417895138159563e-01
-1.317106003967990e-01 -1.148886570452983e-01
2.064964680159581e-02 8.565050479349254e-02
1.744695568854843e-01 -3.011599146885187e-01
8.515435760345192e-01 3.287641981304895e-01
3.103317794533685e-01 -6.677203363452097e-02
-3.113367577264048e-01 -4.453174319147709e-01
7.094660285849763e-02 9.880248942497098e-02
-2.812555592714248e-01 2.854674505707530e-01
1.677439568070207e-01 7.084776149370162e-02
-5.997530097569134e-01 1.287787456838477e+00
3.147898311686378e-02 7.164176985403922e-01
5.166375294985932e-02 1.073829744362853e-01
1.565962300956105e-02 -4.628840614799934e-02
-5.790760724738702e-03 -2.474695462621668e-02
-1.338599222049246e-01 -6.722224578311448e-03
-1.440173173506084e-01 -6.141397795913930e-02
6.570373151477362e-01 3.240630742183248e-01
-3.348662420517886e-02 -5.591499872640816e-01
4.222432499738196e-02 5.486154832948296e-02
-4.252531829769688e-01 -4.437914114898081e-01
-4.007835368110610e-01 3.705535167493299e-01
9.911718030458676e-01 -4.049834788615696e-01
-1.641036445632251e+00 -5.823856372082419e-01
5.874213542126145e-02 6.685620505005239e-02
-3.025821032276394e-03 -7.202603071347867e-02
-5.445078510945491e-03 -7.524467060674048e-03
-4.474084698506341e-02 -8.186369204751394e-03
-6.232398005132671e-01 -4.421240742426687e-02
3.408382288642535e-02 6.700082911601063e-01
1.247317088175622e-01 -4.263244917555280e-02
1.635505589913927e-01 -2.270542919663364e-02
8.338275064961255e-01 1.656438086115349e-01
-4.073843754008707e-01 -5.117037537301304e-01

-2.567373577456325e+00 -1.452906249944456e+00
-1.154752135046162e+00 3.853395011163835e+00
2.591360645486520e-04 1.313636964570484e-04
1.192249361517888e-03 -2.628258633279664e-04
3.250419775999378e-04 -8.377712845865777e-04
4.447231579117502e-04 6.935494711255203e-05
-4.519287668183037e-01 -1.006444346386563e+00
5.126329818810625e-02 -8.254585383453825e-01
-6.438753975690101e-03 -1.838600001724093e-02
-4.355626955334140e-02 -1.715099648365536e-01
-1.158039515520084e-01 3.477881501266003e-02
3.534521205209392e-01 3.300615338038088e-03
-1.634156085992533e-01 -1.435968458199269e-01
-3.123797875055209e-01 -5.854894931638995e-01
2.402150087942182e-01 4.005529055225457e-01
-2.213983239666159e-02 -1.552488352401473e-01
2.862775394371466e-01 -2.107502547480856e-01
-5.261551579665180e-01 -9.338563684076905e-01
8.642992464130916e-01 4.462022266489901e-02
2.589058281778462e-01 2.172402779254776e-02
4.991828975607053e-02 -5.990942627446413e-01
-2.244914809899609e-02 1.434211519285954e-01
-4.524513402147675e-01 7.145905652799721e-02
-3.520662625427615e-03 1.283733703403966e-01
-1.184857384992094e+00 -6.562489261917029e-01
7.802154141239580e-01 6.278044610761803e-02
4.279670292849236e-02 -4.373581992278729e-02
-2.016166004352126e-02 -6.379117769658843e-02
1.177367095790474e-01 1.059148410113943e-01
1.419880140128056e-03 -1.022867540162596e-01
-1.029333480687391e+00 -2.025829912678956e-01
-9.497717095503977e-01 7.030233311789963e-01
6.663837138757987e-02 3.806474641470736e-02
-7.526477194213654e-02 1.834747154581694e-02
-1.844294947211798e-02 -8.153532231918999e-02
-6.973824221967820e-02 2.298858072255058e-01
3.098021550631045e-01 6.475533225212212e-01
-9.467285632184309e-01 -8.738111453071980e-02
4.808920967286943e-02 -2.024016307987843e-02
1.726601626565410e-02 8.493503105138961e-03
-1.202057123780277e-01 -6.040406654615804e-02
-1.527733852219070e-01 2.741993049326212e-01
-2.623135477861466e-01 -2.232444814050342e-01
5.463168365233809e-01 9.048644593933834e-01
-1.785870029779330e-01 -3.048136206723573e-03
1.059972772639114e-01 -1.303352472563793e-02
-7.172349204274635e-02 2.775731893274293e-01
2.091470762131428e-01 6.947126758218142e-02
-1.103074286132940e+00 3.047720794081251e+00
1.586271188380942e+00 -1.221614661571449e+00
-1.531555269963381e-03 -8.667165398260932e-04
1.382555079312043e-03 2.248920078368591e-04
-1.027572484559735e-03 -4.239774216473404e-03
-1.821488423063270e-04 -8.951357737400192e-04
-7.708592102747279e-01 9.624064118383585e-01
-1.670085218331076e-01 1.010795756209883e+00
1.522310445813703e-01 -5.181885503071936e-04
1.157111158866028e-02 3.388450812267021e-04
2.727460663154160e-02 1.858628867258391e-02
-8.529996329510096e-02 1.098352680125314e-01
5.450802988051512e-01 -7.873509993069306e-01
-6.775270872125269e-01 4.242057440944981e-01
-2.046209145880303e-01 -1.662500520904864e-01
1.948643846086408e-01 1.779526726376355e-01
4.308626805011335e-02 -5.029495796097787e-03
-2.720157246730079e-02 -5.601081240239281e-02

-2.085982178049663e-01 4.953203797125906e-01
-9.498762413980568e-01 -1.264898746083958e-01
-3.477029021453477e-02 -6.702358400084012e-02
-3.665649095734575e-02 4.701653698702393e-02
-1.243712884610515e-01 7.015573141975347e-02
3.485135661988157e-01 4.054940347882537e-01
7.289917116727639e-01 -1.660092050983536e-01
-4.018901332866207e-01 -3.897271560942013e-01
-1.814693171685519e-01 2.279911714026625e-01
2.164585889688225e-01 1.236249842557690e-01
-1.927997306706574e-01 -1.542098713455352e-01
-1.467249111024937e-02 -5.121326778044659e-01
-6.698155511753607e-01 -1.527620022262934e+00
3.890683311996807e-01 -9.135591113484692e-01
-2.298731102411442e-02 -7.372400151262926e-02
-7.527307757030881e-02 -1.885242950095790e-02
-3.163061204418698e-02 2.084881191060423e-02
5.115054025665061e-02 -3.773714272795321e-02
-5.414415222409747e-01 3.574893462110376e-01
1.062398700238044e-01 6.246077244001904e-01
2.156746211407289e-01 2.461690538630089e-01
2.274247220339170e-01 -1.416540682848017e-01
7.577732546684157e-01 1.615364968210722e-01
-6.853602742034431e-01 -4.860866256694933e-01
-7.166914200126626e-01 -1.287917344978991e+00
5.503208044482205e-01 1.523190499924566e+00
-2.403224479563596e-02 3.324634116837595e-02
8.703806175286436e-04 -8.163362943237442e-03
-2.175847478598990e-02 -2.832993601836631e-03
2.108926867111988e-02 3.013105718686222e-02
5.303357234938312e-01 -8.924696327345910e-01
4.975947217441160e-01 -2.649201326974736e-01
1.518914046841383e-01 -4.883187422840733e-01
-3.021804083624915e-01 4.702032579240930e-02
-1.182114047076576e-01 -1.035072688637312e-01
-1.192928912541602e-01 6.341575810852319e-03
1.298261490852287e+00 1.089675181036242e-01
6.122172596470572e-01 2.080624049848268e-01
1.342520578875508e-01 -3.103308199866284e-01
-3.826957329218227e-02 -1.475278233776931e-02
-9.974971852259379e-02 -9.108990361947287e-03
-1.541678713562309e-03 7.833339120100290e-02
5.511019408390134e-01 -9.010324336641174e-01
-1.013437382183589e+00 -1.860404422476349e-01
-5.461335762817394e-02 1.170778158986743e-01
2.381201112370375e-01 -7.400374135012885e-02
3.740827374967994e-02 6.087031570311080e-02
-1.360826259837825e-01 -1.619703871241095e-01
2.373254290743622e+00 -8.521078147886513e+00
-2.143807761339581e+00 -5.561067903901609e+00
-2.737733234281295e-05 6.812796981631099e-05
-3.776507945708698e-05 3.218616706547509e-05
-6.166012138091658e-05 -1.724803041945047e-06
1.924803913141864e-05 -4.272505992816223e-07
-8.119281522502872e-01 3.519550139780123e-01
6.030964412159099e-01 5.561582342014747e-01
3.410596773391621e-02 -9.936297276378063e-02
-9.446379080106504e-02 -3.194836538597636e-02
-4.432225520000216e-01 6.667122348391138e-02
2.057400184207997e-01 3.741408944796817e-01
-1.231329546496010e+00 2.979007733677168e-01
9.512623309141351e-01 -9.489929698478358e-01
-9.054616909447748e-03 8.172867272328945e-04
1.270921533858434e-02 1.661292454459913e-02
-6.833093957333464e-02 3.509377527911348e-02
3.002998707256305e-02 2.557222488827268e-02

-1.733211060196725e+00 -5.156642806379723e-01
8.454249262333100e-01 -5.793296662070847e-01
3.118445083485214e-02 -1.311028539075523e-03
1.181477606023729e-02 -1.523247523518715e-02
-1.369708141783732e-02 5.121724015244809e-02
1.986475394986454e-02 1.052825645685915e-02
3.868176109170535e-01 -1.957849842175132e-01
-3.347325505050359e-01 -7.857213583085125e-02
3.696734647090042e-01 4.286990622758594e-01
1.985100275067069e-01 -4.646338809051037e-01
1.640072714445361e-01 -9.719909977918927e-01
-4.311155173118144e-01 -2.896914622260621e-01
-1.217002764228869e+00 1.166044988438455e+00
6.205032275612601e-01 4.712600466006296e-01
2.442308476804768e-02 -7.896150819440607e-03
1.884074770476477e-02 -1.561361623060712e-02
-6.837170385263562e-02 1.987553596905060e-02
-1.562525660888421e-02 6.732920285217404e-02
6.399971992632949e-01 1.263257838782049e-01
2.681865053164414e-01 2.553791321240730e-01
-3.903725509158967e-01 -7.987427125368087e-01
1.242003284358307e-01 2.773077092328605e-01
-3.603489762131829e-01 5.775128128657813e-01
5.473514540925176e-02 1.719159295019108e-01
-1.580133031173760e-02 -1.047872594507713e+00
-7.641678730406796e-01 6.311878099622601e-01
5.043038983439910e-02 -2.285449353142887e-01
-9.122131899281526e-02 1.682202218692882e-01
-7.630533401844344e-02 -2.865372470371724e-02
3.884646462677185e-02 4.024084873653795e-02
-4.501836383115275e-01 -7.397527288053695e-01
5.313707323613146e-01 8.942153473281238e-01
-1.266542835016137e-01 -4.729956375000386e-02
6.823310521235977e-03 2.341599914957304e-02
-4.912083906977346e-02 4.680651740089248e-02
7.795502977924014e-02 1.465015736885640e-01
-4.977609068929962e-01 5.135650334641509e-01
1.113938248037871e-01 9.906035950450469e-01
1.492972128259055e-01 7.897477532083644e-02
-8.338005126561342e-04 2.408122744610677e-02
1.422114834957899e-01 1.500356742525498e-01
-1.833566545421358e-01 -1.941132816271000e-01
-1.623495525491988e-01 -1.072526955335022e+00
1.996353628417609e-01 -6.872815846280925e-01
3.016998574932845e-02 1.868406958242772e-02
-1.743459347614096e-01 -1.181619121169314e-01
-7.049887444460988e-02 1.236354745265743e-01
1.626954243767622e-01 -2.756363608271357e-01
-2.426888384046911e-01 2.421026251126212e-01
-6.752575015263906e-01 -1.103752027814427e+00
8.273343201460658e-03 1.100650491895141e-01
2.108564394800687e-02 1.691765417823184e-02
6.960781568594174e-02 8.030968502378276e-02
1.945010285878443e-02 -1.601034434682247e-01
-1.023195813604827e+00 -4.833854785778439e-01
-1.750292435359829e+00 3.366606407608086e-02
-3.606846180089272e-04 1.213016156162480e-02
2.690390709806704e-03 2.844886936598104e-02
-1.536472835264760e-02 2.368000200607243e-02
4.941411343453719e-02 5.595119376502610e-03
1.387967739955094e-01 9.187876130739441e-01
-8.016351788180751e-01 1.610763680830953e-01
6.290512348605398e-02 2.185094951117353e-02
3.113774151333116e-02 2.018241118978333e-02
-2.707388572591618e-02 7.308728593993125e-02
-9.327093857849604e-02 1.995195353142777e-01

-3.397687937464852e-01 1.958169935950824e-01
-1.829640654473296e-01 -8.083961590739932e-01
2.186388285393926e-01 2.019040957156064e-02
-1.463100130908970e-01 -4.149092802247422e-02
2.596519304967791e-01 -3.692457693680573e-01
-4.900976308961844e-01 -3.989354932338219e-01
-2.390022220282914e-01 6.115759298932932e-01
-7.228125400971340e-01 4.227921843509962e-01
2.581613104786438e-01 -2.897014309790550e-02
-1.272590966429018e-01 -9.688968249148935e-02
9.035111784873980e-02 -1.967614784639225e-01
-4.563932717148698e-01 4.491504625704552e-01
-5.010959786848274e+00 1.352245212085135e+00
-4.952374603554828e+00 2.846674796288490e+00
-2.642153547853471e-04 9.595080740292505e-05
-7.201602200437199e-05 -1.518989751152416e-04
-2.667442118248383e-05 -1.475475780675907e-04
-8.397131459270166e-05 -9.478295288927221e-06
-5.551509129161442e-01 -5.583120915132556e-01
2.466008691992739e-01 1.480754676976211e+00
2.644174912690551e-02 -2.855323630064163e-03
5.189113656055215e-02 -1.009762891175362e-02
1.721208878691524e-01 1.638353404056890e-01
-3.090152423336478e-02 -9.131953932938594e-02
-6.051541908018579e-01 -1.099839885250139e+00
2.956836193095456e-01 1.305386858517008e+00
-4.973470263802463e-02 6.158852682861035e-02
-3.214938160405545e-02 -4.545028976264701e-03
-9.141708051709808e-02 -1.115179745790297e-01
6.041320432222226e-02 8.412345091065528e-02
4.160821444435103e-01 -1.587513753390457e-01
4.626771109597360e-01 -1.985634762585386e-01
1.766865302122225e+00 -7.384698552401711e-01
-4.326950010701857e-01 -3.809741715672968e-01
4.029600957154472e-01 -9.365526535533972e-01
-3.106279539143470e-01 -1.873255177428582e-01
-2.293874432916624e-01 -8.393003542450607e-01
3.358279380795163e-01 -6.434191692983390e-01
9.003650424494859e-02 -2.844335260408267e-01
-3.523544712368564e-01 -2.343808748845942e-01
7.067338236368850e-02 4.532757536090699e-02
1.887058984579302e-01 -4.594818939812288e-01
-6.110605728526964e-01 1.543662442569075e+00
9.708376036151710e-01 -5.894651389449395e-01
-2.402373466937019e-02 2.286560801190415e-03
-6.454125036477173e-03 2.620703008871484e-02
-2.046658562060081e-02 -6.924301118341339e-02
-1.142534118192458e-02 -1.700678117699417e-02
3.882904585111337e-01 1.684586076379327e+00
-3.137037122021020e-01 1.694305871930287e-01
-4.111970315698305e-03 1.663498068958232e-02
-1.168178853960666e-03 3.176135072767512e-02
-4.637736347596712e-02 -3.192400647901215e-02
1.598995669891077e-02 2.361472042506393e-02
2.626664519477029e-01 1.504433779480689e-01
2.542536957061559e-01 -2.283800846033456e-01
-1.762102244093073e+00 5.465942703013070e-01
8.933596583215400e-01 4.685259793206517e-01
-1.229150120594442e+00 1.701882195424674e+00
6.025372805814757e-01 5.550911689126810e-01
3.233575603054391e-01 -6.598313333620975e-01
-8.450779263359114e-01 1.752858147852328e-01
-3.109372910676332e-01 -6.052174508863048e-03
3.019134008082857e-01 1.869680616359421e-01
8.672555786670609e-02 -5.013716434489687e-02
1.314760205886308e-01 -2.358151812809643e-01

-4.761756564779999e-01 9.804565258968628e-01
-1.103393521228669e-01 1.015741322679933e+00
1.127695474929736e-01 1.325092436933588e-01
7.973052076796124e-02 -7.432536107409303e-02
2.810162961149605e-02 -1.386386078409713e-01
-1.924692698520413e-01 -2.042991774341842e-02
-8.722009143978180e-01 1.451429539328444e-01
8.465965831976756e-01 9.452251437738917e-01
-3.268935806473284e-02 -5.379436583604101e-03
1.901301063420084e-02 -1.186480644959755e-02
-8.384573945349898e-02 2.854360979222320e-01
1.121697683848952e-01 7.016358300355095e-02
7.167772819922955e-01 1.403838841713310e-01
1.876317350973507e-01 1.353416618695177e-01
-3.644178049527794e-01 -5.661414874730570e-01
2.053088878748325e-01 7.018647880326839e-02
-4.011543493988906e-01 2.618841987581637e-01
1.671000301187759e-01 -3.398922354449032e-02
-1.033368342203759e+00 -6.885391638013455e-01
9.762821792166977e-01 3.033224172913956e-01
3.902181804278295e-02 -6.530543736612508e-02
-2.668876582336204e-02 -2.761808016711118e-02
1.643946394256735e-01 -6.329573930638368e-03
-5.412199502100119e-02 -5.214755988524960e-02
-7.993696420058003e-01 -2.820828495438302e-01
-1.153783376968062e+00 2.092501806599317e-01
-7.441141994927586e-02 2.698673477463827e-02
1.185892032481225e-01 7.853292557792155e-02
7.723128425112928e-02 -1.299636239031629e-01
6.994832885601947e-02 1.135032029241590e-01
-1.925025986951265e+00 -1.180365283870466e+00
8.809564666379849e-01 2.165682607848360e+00
-4.928453772491422e-03 7.891958005510820e-04
3.413458635972511e-03 2.257165563427677e-03
-1.693866445791537e-02 4.971822097240187e-03
-1.645214745654590e-03 5.689640087409827e-03
2.749238537661363e-01 -1.055490919504066e+00
-7.337269850135054e-01 3.520352105962889e-01
-8.032988467559822e-02 -1.674897232778118e-01
4.687106660802470e-02 2.027118559934363e-01
8.831642641331779e-02 1.093837737809809e-01
5.659102184927447e-02 -1.020265782553124e-01
2.395104023067157e-01 -2.125817581504401e-01
-1.404116165562951e-02 -4.941497760434182e-01
6.086423415200426e-01 3.367047092735448e-01
-2.942474793163720e-01 -1.640019698308361e-01
2.171011313791773e-03 -3.774231487785989e-01
-8.580021962639243e-01 -5.170331265790032e-01
-2.077220197527091e+00 5.178407408846195e-01
-1.739541463820836e+00 1.552269184385768e+00
-1.291458824515057e-03 1.024157456056516e-02
7.773032972845537e-03 -1.246873065012234e-02
1.097462778216347e-03 -2.137951335176666e-02
-5.726382656033245e-03 1.262146233562669e-03
1.849373701474881e-02 8.176988472413810e-01
-8.747878510858887e-01 -3.265004531770916e-01
6.222283820085662e-03 -5.038267606352122e-02
1.899673881186852e-03 1.791596884998170e-02
-7.928072875336394e-02 1.376386155316625e-01
1.830397168465706e-01 2.079592412788392e-01
-6.399650935224531e-01 -9.420796699871278e-01
2.223163111455781e-01 -8.661311333144809e-01
3.819257370493444e-04 -6.592302085671745e-02
-1.296069735037253e-02 -1.363932386722802e-01
-8.504782419873461e-02 1.993546535633051e-02
2.227088598770184e-01 4.913451025825148e-02

5.733102644824088e-01 -8.433578478649724e-01
-1.003466484784004e+00 -1.155657809155285e-02
-7.344989938497722e-02 1.074246024997239e-01
1.665964846367742e-01 -9.210716357399638e-04
1.702602173946733e-01 1.249071770974229e-02
-3.109783822307549e-02 -7.461564886606895e-02
-4.325607875427828e-01 -9.950334382681557e-01
9.789729018128816e-02 -8.082263963045316e-01
-1.027056012685959e-02 -7.949883199416059e-02
-7.678897417669465e-02 -1.742157162158941e-01
-1.284600255735470e-01 1.205575427969714e-02
3.098384279310243e-01 -3.691228350358896e-02
1.357474721023936e-01 -5.131740990748261e-02
3.260967981094177e-01 3.369279459376664e-01
-4.725248045273948e-01 -1.331533702200792e+00
2.714070525963165e-01 4.172377037349499e-01
-1.522812535006304e+00 5.297487604775870e-01
1.986231971734831e-01 6.917379088979253e-01
7.274439989113450e-02 -6.320514709079987e-01
-4.663845403012602e-02 6.989177819629073e-01
4.845350834259711e-01 1.705255355428046e-01
-2.165288325659840e-01 1.290844944371245e-02
4.887246222383919e-01 -3.246199797600411e-01
5.334715410052978e-02 -2.606226499193910e-01
-1.767722237477377e+00 2.170329954334450e+00
1.823917848429721e+00 3.800839944909673e-01
-9.852459150861135e-04 5.858012720832183e-03
1.211651290532822e-03 -2.349509530111166e-03
-4.197810038944991e-03 -1.984966324104071e-03
-2.506733005382375e-03 1.922978854262830e-03
2.482837132846890e-01 6.773802260056618e-01
-9.078445351714232e-01 -1.352711109794617e-01
5.875650177379690e-02 -7.967421063379825e-03
1.881713554985539e-02 1.148007443586659e-02
-1.344376038936195e-01 4.752758376839540e-02
-1.131759396974734e-01 3.054540333073442e-01
-1.256030356360345e-01 -9.746628923615050e-02
-4.306283923168140e-01 -4.893749271148513e-01
-5.971898894438391e-02 5.620326579038870e-01
9.877581736868565e-02 -9.696482186398109e-02
2.794268364101113e-01 1.168339079380294e-01
-1.729270285838496e-01 -1.203160465757418e+00
-1.133692336503578e+00 -6.225851573314305e-01
1.023618208272446e+00 -7.115729113306046e-02
4.448879347411394e-02 -1.514802745285184e-02
-1.190944808103619e-02 -4.286316644332698e-02
1.130464777934850e-01 8.193423454464623e-02
1.140753111985913e-02 -7.177933122257298e-02
-1.163455232162486e+01 -4.340766991922847e+00
-1.229870637773503e+01 5.288556970154949e+00
-5.471410958354913e-06 1.062196943060807e-05
-3.940576142216586e-06 1.656190217012635e-06
5.713323377391503e-07 2.192105605552265e-06
-4.406065320947121e-07 9.987119312052351e-07
-4.810024272174379e-01 2.463386460362135e-01
-4.571136862398112e-01 6.027992142035505e-01
3.167790044350065e-01 8.939063395981368e-02
-9.332763556772319e-02 -1.677225520013089e-01
3.691479371283688e-01 -3.226871650369165e-01
-5.632279373512428e-01 3.935673976676320e-01
6.518557071541644e-01 1.394679305207796e+00
8.026786822881827e-01 3.925669729659316e-01
-7.863487642569611e-02 8.551559459651088e-02
-9.547398341544840e-03 -1.165883817038859e-02
6.434645974626844e-02 -5.785534061167800e-03
9.312274536540651e-03 -2.350702039175234e-02

-8.259344482240838e+00 -2.586441191401661e+00
4.753981540414347e-01 3.667565288863767e+00
-1.248873805521276e-04 -7.360187318046668e-05
5.563424350965067e-05 6.098070177514866e-05
-7.671865646881933e-05 -1.131020933245163e-04
-2.547409543881693e-05 1.313079307791801e-05
5.110505465189858e-01 -6.871275176731507e-01
-4.478264526487832e-01 -5.286099449365526e-01
3.878949295612814e-01 3.832983211501910e-01
1.474184854267818e-01 -3.102826349099609e-01
1.916676593459651e-01 -6.962013543360853e-01
2.088941351284695e-01 -1.369968664024312e-01
-3.981077895140933e-01 2.760291121184394e-01
-3.954193356829397e-01 6.548128869732733e-01
3.861494613058756e-02 2.897968629638247e-01
6.195443194377166e-02 -2.176058847067041e-01
5.990313947681403e-01 -1.353020674541683e-01
-6.028334487622422e-01 1.057300487155895e-01
-1.085680852127439e+00 -9.529773273745704e-01
9.717170983702520e-01 6.753353374050937e-02
4.049764042880320e-02 -4.430866313112260e-02
-5.159833154550938e-02 -2.104641836208074e-02
1.470413593433573e-01 -4.292741097770061e-03
-3.559546488060288e-02 -8.373248242645911e-02
5.027409166362840e-02 8.818118730021461e-01
-1.043024742124861e+00 -2.987736632986382e-01
-4.998455660590506e-03 -1.465830830832069e-02
2.167022920037443e-02 1.842073698287196e-02
-5.100910517458320e-02 1.029604561017338e-01
9.077966116841552e-02 1.493350413470526e-01
-7.514961786814056e-01 -5.958834714088301e-01
-4.769423997955363e-01 -1.082131279212670e+00
9.421544905263553e-02 5.190463564703123e-02
7.376250831935449e-02 -2.328818412928583e-02
1.068708603847995e-01 -4.785933573797315e-02
-1.544679712040334e-01 4.579421923869052e-02
2.562627765212590e-01 -6.361736145912207e-01
-4.288712093281732e-01 2.963082367178850e-01
1.998691389921067e-03 -9.808562390313174e-01
3.369955558373285e-02 5.777099314989159e-01
-6.577927360020773e-01 -2.215834255708103e-01
1.228389307259534e-01 -1.256064301826060e-01
4.181846757176982e-01 -1.598870209752606e+00
-1.927750373566787e+00 -1.405841147284397e+00
6.519223358142872e-03 -1.827807758026162e-02
-7.951755067773670e-03 -7.190465851277482e-03
-1.498044659113941e-02 -1.046788985255500e-02
-7.109335866441581e-03 4.053586384637477e-03
8.188297996515091e-02 -1.006493921797144e+00
-1.339211547619321e-01 -4.184181419127871e-01
-1.046730114389884e-01 1.834857702465835e-01
-2.842997531127873e-01 -8.775907861218425e-02
-1.501921089005092e-03 6.073085167186378e-01
-1.061851766322992e-01 -6.616746710881191e-01
4.229862259891576e-01 1.345876584290550e+00
6.513983260610412e-01 8.488204849946619e-01
-9.098470233733170e-02 1.055887444866727e-01
4.936278996855102e-03 -1.563730293276899e-02
5.612566843858540e-02 -7.159962188511435e-04
9.141917245650395e-03 -3.493501176650809e-02
-3.752419850393039e-01 -2.237071537109214e-02
4.769087120686816e-01 4.285344795083254e-01
-1.599902867303757e-01 -3.692897680882816e-01
1.490546281447298e-01 3.155052826469439e-02
-6.803308672363526e-01 5.517824451826399e-01
1.741548945664523e-01 4.601053531653794e-01

-1.332594622820877e-01 1.784954276443344e+00
-7.908409899071353e-02 1.202947418064807e+00
3.420003700651654e-02 2.716860393643788e-02
2.230350949030977e-04 2.078429884810248e-02
-3.597589719950036e-03 -1.786592741259746e-02
-2.298602751962749e-02 4.172034617779894e-03
2.289111698388285e-02 -3.455564160003740e+00
-1.710594328835149e+00 1.193298358490129e+00
2.613136728173914e-03 -9.272206401815579e-03
1.096150170696116e-03 6.649672015232423e-03
4.681018752861012e-03 -6.179535491465634e-04
-2.117371533372809e-03 -3.624536386267484e-03
-5.486768761717116e-01 -1.316172511410514e+00
2.669982151723426e-01 -8.627281268386313e-01
1.920301566902431e-02 -6.097600015163906e-02
-7.163603731024755e-02 -8.261067636767891e-02
-6.221898470355490e-02 4.590068809302481e-02
1.172383524764029e-01 -5.494500374195410e-02
-4.149629063683404e-01 -4.259283889191144e-01
9.416156539860878e-01 6.356181550173573e-01
-7.339907442360644e-02 -1.320664580839539e-01
-2.732743920079729e-02 6.268293399787998e-02
-1.665636920570880e-01 -1.178615656988614e-01
-5.837601101991278e-02 1.542690407404787e-01
4.730354872472168e-01 -9.964369915111351e-02
-3.697680664426936e-01 4.138331920900491e-02
-1.036774154307639e+00 3.592467979306407e-01
8.280934173301634e-01 -6.981222017686531e-02
2.659144489311419e-01 1.254454759520668e-01
-7.233332426671796e-02 -8.793370207437776e-01
9.224842443722385e-01 -2.253394841273907e+00
-2.876534347785046e+00 -2.189844352054927e-01
2.053645757534431e-03 1.768416387078755e-04
3.602543200604902e-03 2.014244061161034e-03
4.939353054420796e-03 1.351445640842763e-03
-8.483366460650083e-04 -3.858819148437466e-03
2.806343192180330e+00 -3.520008574962311e+00
-1.200996210506565e+00 -4.011729408972058e-01
1.791002322209564e-03 -2.203504773492672e-03
-9.223723493803619e-04 2.789497979102811e-03
8.910719295580116e-04 2.328653683018466e-03
-5.218758730552958e-04 -1.374360766958261e-03
6.351373709153866e-01 -1.826153718890208e-01
9.908026571397742e-02 -2.063371679286690e-01
1.040756196787832e+00 -7.628601382532699e-01
-5.425895175072986e-01 1.493274244241644e-01
-6.748398954534315e-01 -3.583883515201933e-01
-4.621883929072579e-01 3.315138568225054e-01
-3.806871942810149e-01 4.106771813136011e-01
-8.247759182405838e-01 -2.381169783525198e-01
-1.146163643517319e-01 -6.971861278099359e-02
9.087370276875187e-02 1.134724914132312e-01
-1.929137859719574e-01 3.283549480722400e-01
7.408839366243679e-01 1.669629613264517e-01
-6.878724379449001e-01 3.061661585076239e-01
-1.270769122740721e-01 4.205810738908508e-01
3.814048108783912e-01 2.460165127139394e-01
-3.221235540186894e-01 -2.990393886087235e-01
1.261086775180469e+00 -2.972068489809868e-01
-9.291971784440870e-01 -3.016773167018578e-01
-1.021132221966008e+00 2.365453659549140e-01
3.437815246300144e-01 6.660010771548544e-02
-4.826271569317128e-02 -8.902159292741622e-03
1.894119839543332e-01 3.867393035838855e-02
-7.423335724112478e-01 4.340749413620658e-01
3.900388965032097e-01 3.099850817603414e-01

-4.680650928632174e-01 1.637630794778834e-01
5.999294215625049e-01 2.408313908073288e-01
1.153099622557496e-01 -2.065743432161262e-01
7.540069113666405e-02 5.966460879623720e-02
-7.889991546981430e-01 2.484058159149907e-02
-7.830835217113805e-02 5.407864713154853e-01
3.414883006151226e-01 9.620729590288390e-01
3.954345245096927e-01 7.067978081918205e-01
-2.700747538405359e-01 3.274087074175122e-01
-2.762567314861771e-02 -1.073982878392718e-01
2.595698836302308e-01 -3.078885037433571e-02
-3.968848172657611e-02 -3.958577270132746e-02
6.607013204569784e-03 7.370487397056773e-01
-8.735301514571414e-01 -2.719527734825306e-01
1.355491580771167e-02 -4.022141774084790e-02
1.461704112614852e-02 2.055716012914907e-02
-1.024587976799991e-01 1.407633067562847e-01
1.954396458583663e-01 2.811926449725590e-01
1.960787606559393e-01 -7.836703578379358e-01
-4.321955776327542e-01 3.631063966811000e-01
3.110759817836955e-01 -4.682665567670740e-01
-6.771036616824194e-02 4.015285454465020e-01
1.141920531902040e-01 -3.482324021625443e-01
-8.999347505239133e-02 -8.129560918992865e-02
1.174424818537700e+00 -5.460618866782645e+00
-3.609924743266508e+00 -1.681262372478268e+00
-7.555280483696172e-04 -3.856412660789046e-04
1.669228020266795e-04 -3.491604605730846e-05
-7.630464633533605e-04 -3.115323220647069e-04
1.509175850442676e-04 1.210716490593767e-04
-2.161546423772593e-01 6.623129696678473e-01
-4.777344903319444e-02 7.305609007772618e-01
-2.593611090156632e-01 -1.594860045949669e-01
2.718810833302301e-01 -6.108247652729604e-02
2.652971771119456e-01 5.040201043377068e-01
-2.529157084891073e-01 -3.707312196964122e-01
-9.271059423068897e-01 -6.836012125498498e-01
8.312382856907479e-01 1.081739983209280e-01
7.282174425786547e-02 -8.071653887468039e-02
-8.624990003411581e-02 -9.598160020476820e-03
2.784232664267501e-01 -3.319520050724536e-02
-1.112130929143999e-01 -1.889416805071050e-01
5.351295847243500e-01 -2.830717712815658e-01
-1.337466504274540e-01 -7.547386387315048e-01
3.452476554759232e-01 1.874552317418937e-01
-8.441559133766788e-02 -1.745283107695248e-01
-8.124487669635953e-02 -2.578692972612098e-01
-2.556326790241109e-01 -3.131234783652184e-01
9.173787891519209e-01 -1.595966002408912e+00
-2.553350431161851e+00 -6.206990673039348e-01
1.224311274970802e-02 7.517466131521025e-03
3.492123387927226e-03 -5.264239050693279e-03
1.518049807754445e-02 -6.631422213679915e-03
-4.102772593082234e-03 -2.430575676856384e-03
-5.097634795546575e-01 -8.332285768119885e-01
-1.004048894370915e+00 -5.356227609056025e-01
-8.864577019992401e-02 1.356812267842329e-01
2.041239237723418e-02 -8.537631219252590e-03
-1.914811803201064e-02 1.944300729980730e-01
3.349197365633702e-02 -2.706421515706940e-01
-6.409122982807305e-01 -1.104486662118042e+00
-1.622014929959474e-01 -6.665088596461509e-01
-4.244667485262760e-02 -1.158024531335664e-01
2.873318866145219e-02 -1.703740849553204e-01
-2.450037373355879e-01 -4.150985520101060e-02
3.023646922649415e-01 1.667362175487421e-01

1.209070870025286e-02 5.258239738217874e-01
-7.321862866294169e-01 1.616024349958481e-01
2.059101226927809e-01 -1.133375448916375e-02
-5.561377329712330e-02 2.799644545746817e-02
-2.744745763424808e-01 -1.368531261814181e-01
-3.548643068004119e-01 6.639228133882519e-01
-2.778128254398449e-01 5.065856614405641e-02
-2.138823001480192e-01 -6.738753598136294e-01
2.865675840114453e-01 2.921395692660259e-01
-5.150367586599333e-02 -7.269173312142689e-02
2.414257851185568e-01 -2.069982302621508e-01
-5.834540482410204e-01 -5.857101538659940e-01
2.426744611389867e-01 -6.840999554581647e-01
-8.328272086670625e-01 1.795907387319677e-01
-2.401020027731674e-01 -2.746080573471661e-02
2.855965131289708e-01 1.557114523721498e-01
2.118560595982821e-01 -4.431048414806887e-02
2.252961356391296e-01 -1.793310414855397e-01
-1.456240377972519e+00 -1.866081179513468e-01
1.013232274983841e+00 -2.509396703611684e-01
5.279140839923183e-02 2.124562754882229e-02
2.117381119497557e-02 -2.344371315964848e-02
1.424431074109776e-02 6.055573132523238e-02
1.212517150739491e-02 -1.567488789192671e-02
-7.165055834212384e-01 9.254770212478532e-01
-1.033992407018631e-01 1.056535584016845e+00
7.787114367436139e-02 2.149507718138877e-02
3.709813043697294e-02 -4.953626857315420e-02
1.048603839641321e-01 7.765016399703273e-02
-7.345588485404110e-02 -4.323901190430743e-02
-6.124813823497699e-01 -1.471858261132352e+00
-3.637004686750200e-01 1.124027867762662e+00
4.044877209385549e-02 1.652499822157276e-02
-1.846153429263944e-02 -3.399712753025540e-02
2.582270395975174e-04 -7.553429492407530e-02
1.771577040628845e-02 2.208107721720809e-02
-3.487574521240395e-02 -9.340494972517336e-01
1.647552982457090e-01 1.429183922111156e+00
-9.304808230764223e-03 3.606660242470047e-02
2.351664785621388e-03 1.247326486155115e-02
4.873250647874094e-02 6.677389566434654e-02
3.486178439735388e-02 -5.108149525100213e-02
-3.824473720698370e-01 -8.643428381839925e-01
2.897786432679367e-01 -6.619615520691479e-01
-1.211780349191970e-02 -2.323064443404715e-02
-1.640191577730400e-01 -2.086503694621258e-01
-6.739948264933228e-02 1.484734295354920e-01
3.442451813174920e-01 -3.089832220843732e-01
6.836132961315864e-01 1.239840016430819e-01
3.571765660743135e-01 1.401727952504621e-01
-1.998576317890458e-01 -7.414396797414773e-01
9.034270596672632e-02 1.384481211669199e-01
-5.690760300833912e-01 2.864473378681994e-01
9.507982609743909e-02 2.231624148616991e-01
-8.955310933228787e-01 1.757703484357547e+00
1.212502749772158e+00 -4.962601623356117e-02
6.518417023756075e-03 2.436709984735734e-03
2.416697870155220e-03 -1.832524004979684e-03
-1.495661967137560e-02 -3.045265913681557e-02
-1.834443932537889e-02 -3.349088091486888e-03
-3.625811661668847e+00 -1.219827004779537e+00
-4.009847836625633e+00 4.207400934558826e-01
2.443347630097186e-04 1.659762539795624e-04
-6.794700215861315e-04 4.546599374964340e-04
-4.254166626063139e-04 -2.362580963032007e-04
3.874772496563675e-04 2.885128857667529e-04

-2.280011244202750e-02 -4.824758416996129e-01
-5.436255248247455e-02 -5.225219175337010e-01
6.760444609583504e-01 7.952003103767294e-01
-2.365360489914054e-01 -4.116489526837524e-02
7.349741995273104e-01 -4.076426647087878e-01
-1.047423754829804e+00 -1.306743064789164e+00
8.379614642471912e-01 7.172309371300330e-02
5.413727038194091e-02 1.513350180477996e-01
-1.343161219585268e-03 -6.383371783299223e-01
-1.941686197144891e-02 1.718323696551863e-01
-5.442124362307647e-01 1.387372108181116e-01
-9.821745658048348e-03 -6.722584393160268e-03
4.853659446770016e-01 -7.679508870785582e-01
-5.383598811842949e-01 3.288106915005920e-01
-3.885046682772625e-01 -2.799145878653178e-01
2.641935996425365e-01 2.602923893765500e-01
-4.003329347050548e-02 1.594567742674877e-01
4.984076022205520e-02 -4.909687998754504e-02
-7.496748717172717e-01 -4.879358834875546e-01
-1.435819150408343e+00 3.202361863579264e-01
-8.280228204666647e-03 -1.803617980566694e-02
-2.917006810517301e-02 6.921799280055080e-02
-6.039995933287070e-02 8.455326002937733e-02
1.178611140928292e-01 4.193657464360086e-02
-5.030366375419364e-01 -6.779921702614768e-01
-3.487163385772468e-02 -7.561594781721620e-01
2.518798506729558e-02 -3.650599205157368e-01
8.151152723558527e-02 -2.752704684141197e-01
-4.576412901658841e-01 -1.216308068432104e-01
3.829768580709271e-01 6.606873522648697e-01
1.798915005546242e-02 1.316954672950686e+00
-1.247032566615288e+00 -3.237433322164199e-01
2.691217294895794e-03 -2.993195260746924e-04
6.499320483892078e-03 8.328267553529740e-03
-4.147214156743395e-03 6.896251046554873e-02
3.438142952761242e-02 3.316791629079854e-02
-2.307467130566585e-01 1.839229017752991e-01
-9.542563849654132e-01 -2.669862972495750e-01
7.069016957539788e-02 -1.274425781459284e-01
-3.079774664936310e-02 -9.880437624469991e-02
-3.515531970695595e-01 -3.140210584806583e-01
9.334216495240337e-02 3.939993241839271e-01
-2.339345577761178e-01 7.282340137952783e-01
4.578387708966259e-02 1.058755200714691e+00
1.798704515917919e-01 1.477310685500560e-01
-1.229456323976478e-02 2.107095545616363e-02
-7.385655905627656e-02 -3.019094009703751e-02
-1.890852978025638e-01 -1.167512665225183e-01
-1.197301306874730e+00 -1.113470587513095e+00
1.286545434185510e+00 1.276998369878986e-01
1.483503376277498e-02 -3.039665986863239e-02
-1.538994099981417e-02 -1.161687241119507e-02
5.462755454671150e-02 -9.574054195144160e-03
-2.314465470740203e-02 -2.129851257926211e-02
-1.709585729068325e+00 1.638866004166029e+00
1.564956867897310e+00 5.643895691827571e-01
5.564887875301509e-03 4.939414825463118e-03
2.744354446579353e-03 -5.164020677283497e-03
-9.054448431191575e-03 4.411956535325788e-03
-1.077971303080063e-03 6.937954070251787e-03
-2.810210027331813e-01 -1.256130162109914e-01
1.599123350372836e-01 8.177928530281000e-01
-3.677866120507607e-01 9.822530678683927e-02
1.373583402814154e-01 -1.537891338823124e-01
4.463417913709933e-01 5.724533178504608e-01
2.917437648289435e-01 8.596910459648796e-02

8.426517039229017e-01 1.649669430499425e+00
6.787482095179903e-01 -1.338525620457426e+00
2.360427289758879e-02 -1.183575980485781e-02
1.027474064053764e-03 4.222379264754976e-03
7.309378459941727e-03 7.959863653245683e-03
3.716576142484860e-03 1.517195955408209e-02
-1.834050812289492e-01 1.305214545349053e-01
-2.472311342789967e-01 -3.210642389807815e-01
2.589458468116577e-01 8.402133902448620e-01
8.217957029351725e-02 -3.995706351118956e-01
7.662218361147087e-01 -3.673317077683080e-01
-9.342436732338676e-01 -1.627745454402448e+00
2.426791441953005e-01 3.663674284791841e-01
-8.663818103649211e-01 -6.408794829905163e-03
2.116126694515859e-01 5.497586903715443e-02
1.442526761927740e-03 -8.930249403864955e-02
-1.903731174235979e-01 -2.261455823141441e-01
-6.576296156450544e-01 4.689459999372592e-01
1.581660752183324e+00 -6.434852209373840e+00
-5.716352532707527e+00 -5.267721710918196e-01
-7.093887087005262e-05 4.096736207593280e-05
2.228899851656658e-04 8.004807130948526e-05
2.427125466788721e-04 1.197323366529065e-05
5.145060004175162e-06 8.247023207191064e-06
-4.188187575136312e-01 -1.133421988625173e+00
1.352581741805354e-01 -8.826688345798144e-01
-3.761189907402492e-03 -3.933301217475692e-02
-7.357678404283978e-02 -1.214466320632022e-01
-7.169511211758893e-02 2.558312804973156e-02
2.038603539755061e-01 -5.292374540815291e-02
5.757377678774604e-02 8.930974597676103e-02
4.685587480211828e-01 5.285417512999318e-01
-5.048957304292624e-01 -4.416743271195848e-01
2.851430742850908e-01 1.244106988082770e-01
-5.486272455427442e-01 7.019751548675019e-01
3.959390840034992e-01 3.162511963002180e-01
-7.966773026557351e-01 1.677905903451311e+00
2.292431771891443e-01 1.494564507175036e+00
3.241498536570655e-02 1.362834963758107e-02
8.626528164807632e-03 1.402503915431937e-02
-8.257670298226313e-03 1.364813889967904e-02
-1.406206499828713e-02 7.085185864507040e-03
1.361123898614564e+00 3.714919421204241e-01
2.677830469925977e-01 -6.695277762908812e-01
7.883009718700403e-05 -1.910793963429997e-01
-4.249739542920875e-02 1.212037224064590e-02
-1.222799129487043e-01 1.512735866400520e-02
2.638238122581993e-02 4.142964480384884e-02
-1.065839263480873e+00 -3.884866302206362e-01
8.694666230724641e-01 -1.512980688847808e-01
6.922293801201392e-02 -1.088107275267327e-02
6.917198687808093e-03 -7.712007626680312e-02
9.822393918332242e-02 1.697892945269533e-01
7.355655489317899e-02 -1.124660733242435e-01
-4.183970403856908e-01 -1.788157221080735e-01
-7.747066348089564e-01 2.821000688713549e-01
-3.753170311684816e-02 -3.674486527630249e-01
-1.079856977065654e-01 2.857470827016987e-01
-2.128038290709585e-01 -2.520197611603006e-02
7.243581904967035e-01 7.834451116164761e-01
4.301224179134939e-01 -7.420291656354355e-01
-3.497342559046538e-01 6.698533793359883e-01
1.593495560621750e-01 -2.599966788419577e-01
-1.279747293071761e-02 1.917664251835402e-01
-2.291583137161029e-02 -1.699001400548263e-01
-1.222902645261063e-01 -1.171161541864500e-01

6.481386308489769e-02 -8.258761408768701e-01
-6.634914157406292e-02 1.174259895128575e+00
1.877293567699916e-02 1.103241686450608e-01
-1.456780095151972e-02 -1.580940217606978e-02
1.025570913450620e-01 -7.628793180743287e-02
9.186410959894781e-02 -8.717398941165086e-02
6.597555971767038e-01 -1.012311049872868e-02
3.688572830275930e-01 1.465572001061947e-01
3.098935050447374e-02 -7.289890941417490e-01
2.389959599855563e-02 2.027634861046270e-01
-6.941337410767852e-01 2.384421616486326e-01
-8.742954349448928e-02 1.847292876613085e-01
7.452178510850054e-01 -7.311042566775623e-01
-8.516762410727168e-01 2.858064214800973e-01
-2.580668374164660e-01 4.889053037958442e-02
1.914373496417639e-01 1.555468735449655e-02
1.741224868993419e-01 -6.596261187550734e-02
4.863943943991822e-02 -6.673409294909093e-02
1.843966713079539e-01 6.075838344634218e-01
-1.206462366070044e+00 2.121892169803951e-01
7.871383923731336e-02 -6.062345436235044e-02
4.134895240216464e-02 1.630220602367832e-02
3.267029673164932e-03 3.673020914910186e-02
-1.462897229610432e-01 1.437235241318775e-01
-4.011043764142826e-01 -2.350063551189028e-01
-1.621004783233612e-01 -8.149359851275629e-01
2.895903514747752e-01 3.299582621166525e-02
3.741708096079267e-02 -1.374404684290978e-01
2.550201663543296e-01 -9.079459133933740e-02
-4.845564694513979e-01 -2.499041444243791e-01
-1.333711672035135e+00 -8.514122122121728e-01
8.319359710228655e-01 -5.250284670266512e-01
4.759956373806127e-02 -6.458766709891540e-03
1.220451079813084e-02 -3.857244633958015e-02
4.235900501994474e-02 9.022262002059027e-02
1.851534655927516e-02 -4.467944934018631e-02
-9.322698184523929e-01 -4.578078723324424e-01
-1.474319294387721e+00 5.892277288280424e-01
1.856290285105756e-02 5.918226004023261e-03
-5.187660577976205e-02 2.199722254028941e-02
-1.348208475805199e-02 -3.229663270910764e-02
4.484008391801830e-02 8.088405831678702e-02
-9.501510227959203e-01 1.651743045151170e+00
9.042802454939253e-01 1.293739595527881e-01
1.003271319056828e-02 3.605651188306432e-02
1.348804421486471e-02 -1.656046902508667e-03
-4.296882472293193e-02 -2.421645246347793e-02
-2.544996884234623e-02 2.349737429568981e-03
-4.863318960925072e-01 5.627026738082844e-01
-2.894169577204753e-01 1.461792097409395e+00
7.095757545278372e-02 1.497323168488294e-02
1.396704977578648e-04 -1.463696425210554e-02
9.421266522567437e-02 2.249458365526725e-02
-9.204355885006660e-02 4.402741273573166e-02
-2.513870302849033e-01 -1.031390195836090e+00
1.425739051099283e-01 -7.193063529087965e-01
-3.027126493564706e-02 7.709046812292919e-02
-1.139626185098095e-01 -9.451175566372824e-02
-1.904177484252701e-01 9.175634145228424e-02
3.479984946697090e-01 -2.791296857699817e-01
9.866993070154284e-01 1.156840520451160e+00
-5.642654889258534e-01 -1.051256908938702e-01
-6.791159340038654e-02 5.643202876460005e-02
9.173732860100505e-03 -9.058310316005770e-03
-3.549089800325732e-02 -4.457219008953957e-02
-1.649554319264260e-02 -6.006740601680710e-03

7.016238409907805e-01 4.439574977283210e-01
-5.903086803381042e-01 1.861370279523279e-01
-4.256627417808626e-01 -1.590755708529073e-01
1.255579625763454e-02 6.998575411703581e-02
-2.742898295063570e-01 7.622003599548316e-02
5.514405810841803e-02 -1.850429692111720e-01
-1.613752116875062e+00 -9.344691351612254e-01
1.303701506689587e+00 -1.231779436317118e-01
2.044021584774117e-02 -1.568116562447961e-02
-3.816968917426083e-03 -1.307465779295208e-02
4.058130822963428e-02 2.513203848061135e-02
-3.587228244780551e-03 -1.787668305507562e-02
-9.376520386353222e-01 -6.576524739906395e-01
-1.488527441067290e+00 2.379080426405844e-01
-1.392226082872802e-02 2.703917710339305e-02
-8.000291014604985e-03 3.310881710456995e-02
-4.918087986645760e-03 1.164914409426086e-02
8.088765164307538e-02 6.267171407547115e-03
-8.047539498097540e-01 1.536025259030495e+00
9.925228793756991e-01 1.561439173413422e-01
8.414864814540984e-03 3.021857696844481e-02
1.626590505879802e-02 -2.601577701994006e-03
-2.302222754910287e-02 -2.749075379035722e-02
-3.143831766082261e-02 -7.643777651456395e-05
-2.588177530148146e-02 -9.706286717118388e-02
-2.153337220168326e-01 -4.698658089669221e-01
1.173057385777791e+00 4.963019310787722e-01
-7.757850970179814e-03 -1.156064819004752e-01
3.032147607046526e-01 -6.610292800689456e-01
-1.288108570799151e+00 -6.875285335680253e-01
2.370108966972754e-01 -9.316835716631641e-01
6.174731041527622e-02 9.890851375735086e-01
4.098885608013901e-02 6.498173097590951e-02
-4.372603815614470e-02 -1.146122117927260e-02
1.166538457212981e-01 -1.213750260097021e-01
8.856894356134079e-02 -6.033023787420667e-02
-4.139611440281470e-01 8.698660315875653e-01
9.304737343887783e-02 1.295932181797491e+00
2.558834975762839e-02 4.177566320497476e-03
2.491679800703465e-02 2.394108430136290e-02
-2.999276969373169e-02 1.320382059968327e-01
-5.949017708511426e-02 -4.276521472750131e-02
9.462384112211650e-02 3.727622116540995e-01
-8.051124695556722e-01 -1.715177999477941e-01
2.268432944297037e-01 -6.549060315060634e-01
-3.659614902312239e-02 -7.057417667942175e-03
-3.814666521513691e-01 -1.156086465965024e-01
2.534468608504835e-01 8.980957381280836e-01
5.708108553855062e-01 2.385132087738714e-01
3.885190294800251e-01 6.252941151536514e-01
-4.824755182650075e-01 -1.544308974258459e-01
1.816218628887996e-01 4.499379466916143e-02
-2.648152072511107e-02 6.363661761344173e-01
9.265604045364080e-02 3.797666200190675e-02
4.403786148231231e-01 -9.094080457456647e-01
-8.854156884543335e-01 2.165978032321444e-01
-2.970023787865826e-01 -9.399148069353910e-02
1.719747972922731e-01 1.196060149372293e-01
6.485576322569123e-02 9.673586317994756e-02
1.054552494426193e-01 -1.706090053413609e-02
-3.442429171183619e-01 -9.829554162274984e-01
1.620316571411371e-01 -6.656455694311654e-01
-6.730053067283044e-02 4.197584013763717e-02
-1.587359492900224e-01 -1.969019009427281e-01
-9.008944273773739e-02 9.287774822542762e-02
4.060581571241735e-01 -2.095726770126019e-01

5.416077675813965e-01 -8.909291145337563e-01
-1.106139366488047e+00 -5.952141799773071e-01
2.846937547480316e-02 7.213188813071494e-02
2.419736325299782e-02 -1.054148614020867e-01
-1.292203602789119e-02 -1.035640992408592e-01
-7.096205508270036e-02 3.947120554359450e-03
1.376124100487424e+00 -1.024312309280714e-01
2.757034584889738e-01 -3.241505103103097e-01
1.056730276411924e-01 -1.154321305035804e-01
-4.623618628308315e-02 -6.728430078716468e-03
-1.553083017016351e-01 -8.419641438221852e-02
4.455242293390364e-02 5.711262193665468e-02
-6.313070345157683e-01 -9.902512538523301e-01
2.191297221175296e-01 -8.093185618509859e-01
1.853127436924962e-02 -7.368283462706091e-02
-4.776317463678263e-02 -1.335246297822442e-01
-1.108408167325632e-01 4.733667050197071e-02
2.379495760307888e-01 1.501315060810191e-02
-9.994552201973952e-02 1.258657635168329e+00
2.409013458223475e-01 1.017191188443609e+00
-8.912495119737594e-03 1.346939840873148e-01
-1.595902091011845e-03 -1.157582840745935e-03
6.077235437206695e-02 2.914532739920939e-03
-7.189110056473844e-02 -9.026700126047453e-02
-9.324252016185878e-01 3.119635824631963e-01
8.482187537937330e-01 6.077717879136110e-01
2.235948545709920e-03 1.836416028901056e-02
1.873628749181279e-02 -5.122496019542940e-02
-1.608896228133275e-01 2.424576450635574e-01
1.180265340537786e-01 1.139826838394779e-01
4.170330150197568e-01 -4.020449331465288e-01
-5.298614795764151e-02 9.779638150135533e-02
-2.827602009295960e-01 -1.116048597670657e+00
2.369066119979460e-01 7.888383389952472e-01
-3.556057072985453e-01 5.345895866831738e-01
1.753907853660398e-01 -7.905554797054556e-02
3.525693279741480e-01 -1.571204406560954e-01
-1.424126842894491e-01 -4.844517631688113e-01
3.326811136038604e-01 7.098948033393394e-01
1.349783957342423e-02 -4.229903094650128e-01
2.526306778404990e-01 -5.113962414573248e-01
-8.649712211687621e-01 -7.180278717298418e-01
-8.693271282321501e-01 -8.499377046521147e-01
5.123135403956105e-01 1.067922857789283e+00
-8.738944470106834e-02 1.203354191358956e-01
1.312762046111686e-01 -4.701661851482410e-02
-8.828469602871494e-02 2.578844467863954e-01
5.586710482855399e-02 2.527523750016680e-02
-9.914258536928213e-01 1.952566116677173e-01
-8.921602236853673e-01 5.313607840743541e-01
1.441278599902263e-02 2.876778842511421e-02
-7.101488713658601e-02 -3.065516883675538e-02
1.356312533063906e-02 -1.917947157404279e-01
-1.017454552150543e-01 1.911231741060666e-01
-9.098025676261565e-02 7.079763088951000e-01
-8.074219917788534e-01 -3.118397567880429e-01
-1.794825000949965e-02 -7.235102180325621e-02
2.676092556680375e-02 3.505268941747820e-02
-8.639279514439098e-02 2.199038931482566e-01
3.569856620637832e-01 2.307816166136131e-01
-8.796294943251307e-01 -6.921947847143701e-01
7.497579626249671e-01 5.461487657995440e-01
1.039764014995962e-01 -1.200637823210158e-01
-1.360631702136499e-01 -8.024625935291525e-02
3.383229657350845e-01 -2.686197984609713e-01
-1.796095858517095e-01 -2.779926641927410e-02

-9.075245283589648e-01 -9.305878042222581e-01
3.323053525909214e-01 1.611314462256971e+00
-2.687347778154782e-03 1.812482103636072e-02
2.620752722260785e-02 -8.929258338586887e-03
9.278418435594542e-02 1.069376758932172e-01
1.848639109979204e-02 -3.030738723253381e-02
7.978933066891247e-02 -5.786447658206920e-01
-5.510659193712043e-01 6.706398880663077e-02
-9.210549360835555e-01 6.562879779983605e-02
8.655102780187216e-01 2.490546889474647e-01
2.146540846387817e-01 -4.547844526073907e-01
4.686693443442687e-01 -1.469314406970893e-01
-1.548947255646606e+00 1.316227420013375e+00
1.866615289368279e+00 5.031091397442101e-01
1.761612066188453e-03 3.441085674282515e-03
5.153440008588321e-03 7.770558562112465e-04
-2.471505226808238e-02 1.405966310499926e-02
-1.075042275515074e-03 1.018782572878284e-02
7.515900321700237e-01 3.718788099902181e-01
2.856313060855431e-01 1.799290509535391e-01
-4.652496141274062e-01 -3.008369278136757e-01
1.338261732163221e-01 -7.269613726690864e-02
-5.463443100606141e-02 4.646700353865201e-01
1.740116966417881e-01 -1.404203075313137e-01
-3.030862798591819e-01 7.236976206752009e-01
-2.389472504089073e-01 7.046148303802634e-01
1.288712274721492e-01 1.789756860948804e-01
7.372598471793812e-02 -1.575064684870280e-01
2.215524092695024e-01 5.664772995914626e-02
-4.173561983024351e-01 -2.242081171806417e-01
-3.358928607536235e+00 7.287059172122010e-02
-3.280801249816963e+00 1.926223837858279e+00
-6.485003474382848e-04 8.660509754540243e-04
-7.062945755650392e-04 -7.529277326061196e-04
-2.079924531680231e-04 -9.625322275622590e-04
-6.065736055606032e-04 3.806403962356141e-04
-3.113627929253640e-01 -7.236747545173225e-01
6.005527057299537e-02 2.128215175972588e-01
1.288178161725941e+00 5.233810902923718e-01
-6.374348181412566e-01 -6.252651630611979e-01
-4.879693338362454e-01 1.672453162660675e+00
8.008477498520753e-01 -9.608682231175045e-01
-5.684478073231078e-01 -8.050121396722008e-01
4.336038651098459e-01 4.419544565538781e-01
-4.429056358902450e-01 -3.730438463175700e-01
1.698084903461911e-02 1.588822879002736e-01
4.605710362640903e-01 -9.883928613046845e-01
-5.776982566455975e-01 2.960706576754628e-01
-1.514926343002346e-01 6.549724543886269e-01
-7.197395015553983e-01 -4.072256288158589e-01
-7.907474042753557e-02 -3.565851086823189e-02
5.841442291057712e-02 1.506164205504738e-02
-8.434632642100211e-04 2.957812054282160e-01
5.138122529388813e-01 5.801432553768018e-02
-6.344037887529351e-01 -1.162674904852361e+00
2.997715484660228e-01 -9.817840750214896e-01
-1.228994312685499e-02 -5.266391108253135e-02
-3.416718857065675e-02 -7.040535310784860e-02
-3.650576917883770e-02 6.389502181930064e-03
1.087027405791521e-01 -4.204564527412822e-03
1.599063108739001e-01 1.211936498611364e-01
1.081072339603537e-01 -2.005236014499105e-01
7.140692528904427e-01 -4.416046593093583e-01
-3.588084617088570e-01 4.567118411791746e-01
-6.896405249904938e-01 -1.027283622833592e+00
-1.388201437232971e+00 8.643725087266392e-01

-1.413870045049136e-01 9.976585587346491e-01
-5.547028887214731e-01 -6.201165449327972e-01
-3.346094701589117e-02 -1.061125993414173e-03
2.993065232721895e-02 3.022648573355403e-02
7.301016147627334e-02 1.757960076950527e-01
1.992590763369259e-01 -1.248058785226191e-01
1.170160423169841e+00 1.391153169558835e+00
1.068113597621446e+00 5.845964498808446e-01
-2.957838434275335e-02 -3.863643749069948e-02
2.837780333887820e-03 1.016490999825116e-02
2.019597923854143e-02 9.261199753134898e-03
1.194552387771657e-02 1.004999748545832e-02
-2.946371986482120e-01 5.211101814467622e-01
-5.521041910881258e-01 2.702897944381683e-01
1.662967124972718e-01 -4.000206622876917e-02
8.255904806214141e-02 -1.092806749729398e-01
1.068009160948425e-01 -3.373419739558712e-01
-4.933925708463801e-01 6.490963063846391e-01
-7.017148760457119e-01 -9.511440665527848e-01
2.912904995725150e-01 -8.619739766555199e-01
2.069363457469321e-02 -5.525519973338437e-02
-9.381128020468562e-03 -1.310364864804660e-01
-5.631004601768758e-02 5.310794104399497e-02
1.951914980131400e-01 2.215856859382007e-02
-1.654878594582498e+00 1.449547826590746e+00
1.860948694434614e+00 -6.310432135497608e-01
-1.085250342580184e-03 -7.853243357389961e-04
4.873013851353091e-03 6.306680957737136e-05
5.429535319229055e-03 3.520166973778735e-03
-7.361804969123662e-03 -2.611693160768249e-03
-9.523588324451886e-01 -9.753263706256133e-01
-1.623440844591019e+00 -4.221226170006667e-01
5.268913302404824e-03 1.770339710346888e-02
3.430598389712902e-02 6.710832109130295e-03
1.053529318215526e-02 1.752187408748488e-02
1.342379950113801e-02 -2.602479816899062e-02
8.888070530422082e-01 -1.213140236096144e-02
1.913836404973847e-01 8.013284637024000e-03
-2.965676102495140e-01 -4.988805005583247e-01
1.491196531063790e-01 1.120598350478026e-01
-2.897070338132288e-01 -7.857723800520108e-02
2.000021335316116e-01 7.175768106746935e-02
2.265217799875310e-01 -1.042201124043401e+00
-6.994472873015325e-01 3.190619559541900e-01
-1.228420823840971e-01 -2.186839380942397e-01
4.058655092854058e-02 2.513312574557093e-01
-3.850366132509339e-02 2.924443739545047e-02
8.672774300677730e-02 -8.431040222015440e-02
-5.673716536895690e-01 -1.680522421543018e-02
6.532870128109020e-01 8.300649077489817e-01
-3.341287818219705e-02 1.086004696110759e-01
7.632758227461810e-02 3.930439651291513e-02
-2.778084782474818e-01 6.038865605226793e-01
2.482423150693166e-01 -5.175789363347187e-02
2.922183788618767e-01 -2.991149789766994e-01
-1.034428448383618e-01 -5.159281027527083e-01
5.117456558649962e-01 4.388054593439158e-01
-2.421981358644974e-01 -2.398700762463502e-01
-8.145567213879569e-02 -2.347532774479553e-01
-6.144641462717704e-01 -7.214811313145307e-01
-1.028026500200547e+00 -3.798314950233644e-01
1.052856640041547e+00 6.683642763545173e-01
2.191177265121325e-02 -1.251950571420585e-01
-2.025908876326151e-02 -2.474133802318832e-02
2.228581537624690e-01 -9.615019242107820e-02
-1.399808998554340e-01 -1.998483873254046e-02



==> anc/ternarie_4445/Monodromy/start_2 <==
30                                               

-3.572522064763142e+00 4.565495688543165e-01
2.546674737942533e+00 -1.368468419131264e+00
-6.480562076793848e-04 2.688228591766702e-03
-2.966967537298784e-03 -1.288187537197399e-03
7.208826268487587e-04 -2.565634739801263e-03
1.035621092008904e-03 -4.386356060098392e-04
-2.082438953748939e+00 -3.031559748145116e+00
3.465304317088311e+00 -3.788851251483620e+00
-1.038847158795018e-04 -1.727873185841449e-04
-7.945672336451830e-05 -5.014035513472886e-04
-8.074229657321438e-04 1.103566949065428e-05
-9.649415737682656e-05 -9.169645915911108e-06
8.501303528876430e-01 2.930843058382435e-01
3.061824221144402e-01 -2.579816836942818e-02
4.230693510287263e-01 -8.462753635829905e-02
-1.287912937654579e-01 -8.008690918649648e-02
1.358772723614796e-01 -2.106906397125930e-01
-9.137716824031058e-03 -4.174255881217862e-01
5.116329634355306e-01 -4.624252437854162e-01
-6.378646383331653e-01 -7.827679444941591e-01
7.271231452817246e-02 -5.349946994970505e-02
1.220790686775335e-01 1.131085719759639e-01
-1.931746588596943e-02 5.198070250763604e-02
2.045420054650976e-01 5.011928841178726e-02
-1.223965868173833e-03 -4.263901464676871e-01
9.511150972041718e-01 -6.241811855280405e-02
-3.239651059392624e-01 -1.239159699323557e-01
-1.535061827287479e-01 -4.125452981818182e-02
1.527763039038773e-02 -1.713337596969717e-01
-1.641658081576473e-01 3.418386174634115e-01
-4.223385443306790e-01 -5.966588221771624e-01
-5.652788380699953e-01 1.118451720427726e+00
2.461904471301034e-02 5.299883554530545e-03
-5.998734908273835e-02 2.853980619949217e-02
-5.087898468701913e-02 5.276425928385296e-02
1.495244733608871e-01 1.164068078823250e-03
1.108223734127903e+00 2.283500826447548e-01
-6.570779642082060e-01 -1.901734837086742e-01
-2.387112666375582e-01 1.928739352322237e-02
1.146157323814185e-01 -3.543303516953576e-02
-1.895396048994747e-01 1.439196338710104e-01
-2.977302521463192e-02 2.561260093764158e-02
-7.275309620294955e-01 1.022658293093161e-01
-1.211554036866131e+00 1.316427599925319e+00
-3.475240151272427e-02 1.408103307161004e-03
-1.757493123827093e-02 -1.756052896363807e-02
4.283123954712118e-02 -8.189396420643193e-02
-4.289791347446559e-02 1.817312484960299e-02
1.934713970486835e+00 -1.637953976878143e+00
-2.299459637000195e-01 2.034321714111839e+00
-8.237720962765782e-03 1.159480685555235e-02
1.871095987337415e-03 -4.734512875383848e-03
-9.603822350969063e-03 -1.517838813041853e-02
-6.071335242518628e-03 1.001113267007324e-04
-5.503409964702186e-01 9.494879209379964e-01
-7.359642039400636e-01 7.400413321669476e-01
2.510971816417014e-02 -1.221555427304865e-02
1.414104559815605e-01 1.005227157319560e-01
-9.929601470532162e-02 -3.266796849159024e-02
1.226847486232277e-02 -1.186613067616686e-01
-7.179478673745914e-01 7.841371598336097e-01
-2.981013207224953e-01 -4.750578587609392e-01
2.422678024320006e-01 1.790286523931530e-01
-3.763256164165190e-01 -2.686533780785749e-02
-5.636208253264580e-02 -1.373487128610657e-01
7.668603381320885e-02 1.423426648939246e-01

1.743669183642806e+00 4.909506605578479e-01
5.372015536464533e-02 1.086815662917448e-01
5.014171291023083e-02 -2.246960378320335e-02
-3.048316597205756e-02 -8.036587443813688e-03
-2.109461552851368e-02 1.220618456051467e-02
2.931066441961480e-03 -6.016355876725451e-02
-6.480655239136346e-01 -7.490097487445567e-02
1.020108882237183e+00 5.713737980619148e-02
-8.062609037202376e-02 -6.360560765563218e-03
-1.876421044513456e-01 -4.383349409293849e-02
-1.263392275138590e-01 -2.966266072278477e-01
-1.147202764227265e-01 1.378358142212973e-01
2.265137942151449e-01 1.007956286060489e-02
-1.315846519620565e+00 2.381227306230717e-01
-6.771828720984199e-02 -1.946657722550917e-01
3.550551583639373e-02 1.346692526690067e-01
-1.632398159525001e-01 7.919055972452324e-02
4.370251727740319e-02 -6.723470459553130e-02
-9.836450732729733e-01 2.696606524180882e-01
-1.119554812953240e+00 -1.618720095747576e+00
-1.507453940656800e-01 2.340600673790760e-01
-4.365630041535113e-02 -6.010619940195259e-02
6.591106483080936e-02 -1.016920794255439e-01
-8.624595135700661e-02 6.463977686647372e-02
1.035201463726277e+00 -1.045160214337544e+00
-1.221118151447447e+00 -8.839114469677567e-01
2.031539405254319e-02 -2.021899916696756e-02
2.044193994206726e-02 1.489764474559343e-02
-2.158352670748714e-02 -2.244769789673562e-02
3.356254717092954e-02 2.475993985579127e-02
-1.366592123365122e+00 1.342923151703590e+00
-5.801964017513195e-01 1.435587329994633e+00
1.786398862935205e-02 -2.452047951837900e-03
1.969373221325322e-02 8.887306210115309e-04
-8.181978504491546e-04 -4.086429298623938e-03
-3.984116513449300e-03 -1.699205101228545e-02
6.876851728061683e-01 8.411212147399049e-01
-8.981033452748864e-03 -9.771963628128887e-01
4.755250864235802e-02 8.741629834725703e-02
-2.992787765459381e-02 -1.878301908661573e-01
9.996188498357607e-02 -5.663760862480591e-02
-3.816997511334130e-03 -1.071914631911086e-01
-8.201275759016980e-01 4.282142396879476e-01
-1.301960367645026e+00 -1.079266613028262e+00
4.692440423649172e-01 -1.070426878736654e-01
-1.190438541243143e-01 1.117661873716923e-01
-2.192708846061975e-01 5.651061925685330e-02
1.793506462978984e-01 6.654162297020452e-02
3.951338239324119e-01 -1.050573151282599e+00
1.059431670496803e+00 8.805002977186916e-01
-9.121253254237244e-02 3.124555022064014e-02
-6.094791071587544e-03 1.875402631312132e-02
1.048623585160088e-01 -9.304126514839584e-02
9.460206296574396e-02 5.172003442660013e-03
-1.927174105660475e+00 9.160606975846305e-02
1.303672588116712e+00 1.146753273866540e-01
5.657107125227562e-03 -1.114077609950880e-02
1.067812439615067e-02 3.483642145365062e-02
1.466535229197373e-02 2.058213588083466e-02
9.498147567104081e-03 -2.401766840138556e-02
1.921049624965238e-01 -4.511207710040810e-01
-5.676262677999681e-02 1.949029427166026e+00
-3.911265464450084e-02 -4.349571765774145e-02
-2.872666316316284e-02 1.844085762855951e-02
3.584723443534465e-02 3.038751692344382e-03
3.703466960632969e-02 1.946606443765065e-02

1.411841248624921e+00 -3.281947810167958e-01
-3.094313808829509e-01 2.858909006978780e-01
8.451452534784819e-02 5.460952260173235e-02
-1.175858159006333e-01 -1.244936238725422e-01
-7.082591098996721e-03 -5.554871887763437e-02
9.226896103301852e-02 3.131383800251634e-03
-8.346089509745781e-01 -1.125690084272383e+00
1.062866747411477e+00 -1.174730092017111e+00
3.062913337091845e-02 -3.985382950049610e-02
7.513198514019347e-03 -4.404927081672504e-02
-5.427833499532518e-03 3.393227642119787e-02
-7.257097394199724e-03 -2.697396539438048e-02
4.078762570698586e-01 2.219550589072456e+00
-8.929394287263114e-02 7.530705966012241e-01
-2.118481143984670e-02 1.090471761891431e-02
-4.042831137949679e-03 1.607153985954287e-02
-5.753012680979472e-03 6.314552878273529e-04
6.083423265038713e-03 1.064853641181192e-02
8.752440950292668e-02 4.156782026664445e-01
-4.290273715212778e-01 1.358419381673821e+00
8.488797390028934e-03 -4.420990947837818e-02
-8.291266200989734e-02 4.812773638798210e-02
1.010898753782209e-01 -5.862947052018991e-02
1.240660006712917e-01 -1.496614924178267e-02
-6.612622364398407e-01 9.270551099326015e-03
-6.683555115189462e-01 -4.856065269722710e-01
5.627568258714888e-01 9.419973701883652e-02
-5.183000547601508e-01 2.668199955284873e-01
-3.640364776121920e-01 -3.072884090709423e-02
3.500725302425485e-01 2.329625597103472e-01
-1.048691103378517e+00 -6.335992240218469e-01
7.691028445762531e-01 -1.239802970967691e-02
-3.949735231467452e-02 8.004530537045949e-02
-5.933778510625669e-02 1.249675429352276e-01
-1.299323467370730e-01 -2.061910177651197e-01
-8.013427479380973e-02 2.447099834734505e-02
8.773322734024631e-01 3.333970644188658e-02
-6.747366090026203e-01 -5.302954857944102e-01
-2.963588542980792e-01 -2.283975505383817e-02
4.465653612552140e-01 -6.632003871858551e-02
-1.889857204020941e-02 2.472732870008657e-01
1.033797944659770e-01 -2.580955015929490e-02
4.689330869721814e-01 -5.797900660209441e-01
4.217950999153777e-01 8.015681719379034e-01
-7.200773939989391e-02 9.184867589684821e-02
-1.416382391615082e-01 1.817088820211228e-01
-3.160034326297956e-02 -3.054463195043794e-01
2.188057543469296e-01 -1.898419300993648e-01
-5.516458479604197e-01 -7.702235887920029e-01
-1.114642209324259e+00 -4.903542890598431e-01
-1.123526782087147e-01 3.004449076202514e-02
8.963380602543632e-02 -1.157010162711056e-01
1.153886943595364e-01 6.937366910739884e-02
-1.414754933538458e-01 -2.142860737492864e-02
-1.698698963378623e-02 5.655025251022658e-01
4.264553571942782e-01 -3.334719423874609e-01
8.799668273415832e-02 -2.188342105136709e-01
-1.058728562581565e-01 -1.190521387803002e-01
2.097170393130332e-02 -2.130392091914831e-01
-3.755282653070790e-01 1.797948565245171e-02
-1.238491942346035e+00 -2.531137738414087e-01
-1.274259881859275e-01 6.328213008677629e-01
-5.162473416302363e-02 -9.103899432903909e-02
1.267224340753352e-01 -1.336329592753311e-01
9.418253016160823e-02 1.153694524417283e-01
-9.836701765301638e-02 3.264301417405607e-02

-3.518400244325734e-01 -9.147302365276513e-01
-1.562437924603583e+00 7.514674794276871e-02
-5.104774331102799e-02 1.773620743572973e-02
-5.014851986953225e-02 3.365413307832613e-02
-2.998098928333003e-02 7.282211072018763e-02
-9.661747051304072e-03 -1.204845816627505e-01
-1.856929679279661e-01 -3.504905323480394e+00
1.749039858401444e+00 1.674757580919918e+00
-2.323902229238420e-04 -3.747523857799518e-03
-7.820274012098827e-04 1.906678679560588e-03
7.211786220227818e-04 7.494596298126527e-03
7.793648422587433e-04 1.786053136044808e-03
3.984643910592719e-02 3.020227645563769e-01
-6.969452992156866e-01 -6.569628939460979e-01
1.426912971433573e-01 6.381922467778096e-01
-3.632856718532308e-01 -2.821650752002461e-01
9.270719262386158e-01 -5.794366961628124e-02
-8.130294301900678e-02 5.767908172865119e-01
-1.945496501052426e+00 -7.910608821871999e-01
1.224302142908302e+00 4.091544328006590e-02
5.397353819789169e-03 -1.874147075868398e-02
1.002379257831103e-02 2.223203316692157e-02
-2.748575239268223e-02 2.179716773354064e-02
-2.507399405337350e-02 -2.218561907553773e-03
7.643381589600685e-01 4.291535535540800e-01
3.377871213947647e-01 -6.456400020712720e-02
3.404776949824135e-01 -1.127099925770552e-01
-1.683742684067806e-01 -1.848934253426429e-01
-9.382366619656440e-03 -2.429699389239340e-02
-2.015037892984311e-01 -3.747008374443416e-01
2.915508019177835e-01 -6.769658741378204e-02
-7.249469777438633e-01 -5.122717961858255e-01
-8.792754050216975e-02 -7.145960239887065e-01
4.508874477720561e-01 4.957166322800943e-01
-1.023382491372202e+00 8.045012025277279e-02
6.439223415283033e-01 -3.311044693653581e-01
-2.620467648319575e+00 6.232621791691925e-02
7.392475361113670e-01 -4.038006683203467e+00
5.964588414937719e-04 1.018987522352478e-03
1.875322500120577e-03 1.041694249320845e-03
2.073535614123461e-03 1.841286885803010e-04
2.556646764114903e-04 3.812163795148221e-04
-1.184828114620211e+00 -6.182408385604058e-01
-2.109400311240026e+00 1.449132233002150e+00
2.313674981890087e-03 1.083408946692878e-02
-3.389646887838267e-04 3.593350284394050e-02
2.890054148337452e-03 2.365162889736451e-03
-7.004528050522799e-03 -1.752405791259972e-02
-3.533917085871795e-01 8.863060658670348e-01
-6.294922400862032e-01 -3.540195944359362e-01
1.713230823218668e-01 1.742400793434645e-01
-9.908427688161722e-02 -1.432691084546888e-01
-2.671353305104171e-01 -1.724201956329813e-01
-9.013672640996123e-02 -8.679237477057779e-02
1.341001075165767e-01 -3.233607890183592e-01
8.337746561640340e-01 -2.825286923060416e-03
-3.436371719122703e-01 -3.477956767514147e-02
-2.036469799069612e-01 3.459291336546318e-02
1.854517422523538e-01 -3.250674003197702e-01
-6.637797224107248e-03 4.315956825635400e-01
-9.811486290481317e-01 6.989913091090862e-01
-1.092082782603228e+00 1.615168031135978e+00
1.405078747791223e-03 -1.257128129550479e-02
6.361870169308011e-02 1.969667033172390e-02
8.060120201539777e-03 -8.388463628400995e-03
-3.172153041741300e-02 -3.491311047591815e-02

2.159622437766972e+00 1.105714064584538e+00
-5.433393240457131e-01 3.143148957091278e-01
-2.946879827318742e-02 -3.419345328500079e-02
-3.676001821926898e-02 2.793042532001435e-02
-1.147425300336924e-02 -8.210680856786702e-02
-9.372058298308899e-03 -3.168516669998780e-02
-1.110373984585676e+00 2.003172528098918e+00
-4.173530902873587e-01 1.575879153734096e-02
2.911664086085295e-02 6.786225440113901e-02
-1.251370023978696e-04 1.029236650006507e-02
-4.864649928431234e-02 1.520330098701355e-02
1.262292557318525e-02 1.341942337436226e-02
-4.734692832991945e-01 -8.072326858583406e-01
3.066931762147967e-01 1.842139375774969e-01
-2.235750444320999e-02 -5.269605696573451e-02
-1.062290692325243e-01 9.089756393645175e-02
-2.547936083641728e-01 5.851472282032314e-03
2.708690832623782e-01 3.332573087357589e-01
8.412701056054851e-01 8.669131966018789e-01
-1.569895922242046e-01 -7.209356512099014e-01
1.356059630320071e-01 1.160484028220014e-01
-7.750060647759754e-02 -3.048060022752349e-01
2.954689637403204e-01 -4.734478390882108e-03
2.700882067622656e-02 -1.197298184955796e-01
-5.731797535245569e-01 -9.173979700468193e-01
9.851438773544742e-01 -6.106089447758974e-01
-8.598333222306366e-03 -1.161490177863850e-01
8.910420984316098e-03 -2.728566320305260e-02
5.527865472437277e-02 7.426733510283884e-02
-1.282003205595602e-01 -1.066754421221076e-01
-1.211681167919084e+00 -2.439359245646860e-01
-4.778728571710588e-01 -1.483215255380548e+00
3.599860655928347e-02 -1.721353962433420e-02
-6.119101068232981e-03 7.833081266421442e-02
-1.087072166350817e-02 4.656219623505554e-02
3.426646003417430e-02 -2.295375804717475e-02
-1.118756512950861e+00 9.827471538706336e-01
1.145890761454215e+00 -3.276932610181856e-01
-2.434027449039468e-02 -2.534961801933996e-02
-7.930675229970054e-02 -2.091763857023009e-02
3.482920562576303e-02 -6.356196899075775e-02
-1.216636594453477e-03 2.948031561437253e-02
-5.950186096552347e-01 1.819402278272539e+00
-1.176565668194296e+00 1.296115152358428e+00
-1.394998425817149e-02 -2.296676260430965e-02
1.952058259178038e-02 3.470751324377006e-03
2.986630601417107e-02 -2.153678676463723e-02
-1.332513425564255e-03 -2.725908375773029e-02
5.663040773054306e-01 -1.305297499373018e+00
-6.951919222807726e-01 -6.253226376294275e-01
2.567570067995993e-03 -1.718495576356847e-02
9.988138515855155e-04 -1.488221486439998e-03
7.779851202875791e-02 -5.833761336565862e-02
4.973721871331196e-02 9.469575739202395e-02
5.991270198158661e-01 -6.242134071938018e-01
-5.108108192887293e-01 3.918470797765009e-01
8.280695451609964e-02 4.404913408026979e-02
-7.807010842828359e-02 1.787911029880802e-01
-4.005255355072205e-01 -2.974866186337389e-01
-6.618054477320369e-02 -1.183808085610919e-01
3.259949641375962e+00 -1.509959335882203e+00
1.110242737586359e+00 3.656997754622797e-01
-6.021045458758931e-03 2.669363138656035e-03
-4.574469164224081e-03 -7.688482004716103e-04
1.970602587903533e-03 -1.712346640028138e-02
3.711880914668295e-03 -1.352951606334159e-03

-6.936128256158041e-01 -9.737199951374074e-01
-1.552132002028615e+00 1.747091720002132e-01
-2.415380456502086e-03 -4.006718026903477e-03
9.878840000311910e-03 1.307290975548250e-02
-4.110253802049725e-02 1.957800996118087e-02
3.380398044140966e-03 -3.792056592312457e-02
-4.473150675200374e-01 8.202734488411617e-01
-1.131737859706395e+00 1.050562651621537e+00
-2.683524359972390e-02 -1.719048067584955e-02
2.734480111141292e-02 6.487609473857401e-04
-3.480270288738382e-02 -4.921361533667433e-02
-2.781317628315049e-02 -6.629338367677530e-02
-2.358351899937183e-02 1.401670590712500e+00
5.847419991905746e-01 4.966369229994902e-01
-4.799680630225641e-02 2.449591421860360e-02
-5.647909838110463e-02 -2.157876808694457e-02
-2.116781154048114e-02 -4.718420572613951e-02
3.335208940227449e-03 3.202182960356812e-02
4.202520658783456e-01 1.374774637290586e-01
-5.034792256087631e-01 -6.392957503827528e-01
-6.701035297840059e-01 -3.363097731337253e-01
9.266576621949669e-01 -1.098586085237592e-01
-4.296618705375410e-01 9.426674963039225e-01
3.691007200060961e-01 -4.003588529393153e-01
-5.810850022121590e-02 -5.228208287483022e-01
9.208607101698887e-01 -8.380013016601572e-02
-2.233390857777116e-01 -1.016238312521596e-01
-2.042319416563987e-01 6.384716805301749e-02
1.083243633881452e-01 -1.378216055969496e-01
-1.543195519837154e-01 3.155286155477690e-01
-6.408261322752118e-02 2.849121227622949e-01
-4.481034781239942e-01 -7.221005432882580e-01
8.476311953099281e-01 4.957756873371345e-01
-6.577186159132381e-01 2.522696419575174e-01
4.315949033130881e-01 -9.514930409325855e-01
6.105343326137617e-02 4.825925946999463e-01
-1.975306685477689e+00 2.019225075124767e+00
7.509101148629844e-01 -1.779332833717721e+00
5.249747851062985e-04 3.372787630458743e-03
2.397589745641492e-03 -5.714826554281991e-03
9.032554317123985e-03 3.568283438452009e-03
-1.641706286727990e-03 3.287603179920536e-03
-6.695364418953165e-01 -1.336328821383654e+00
2.756926174333403e-01 1.173162763455320e+00
-2.142490290808111e-02 -9.934462415784277e-03
-1.425929203007359e-02 -2.670960652299530e-02
1.152606607199750e-02 2.781636174593781e-02
2.910957786167957e-02 2.323957549100670e-02
8.248072859332313e-01 2.916654482678782e-01
2.082154334454910e-01 8.649135001741019e-02
2.941893978643778e-01 -3.936692310178114e-02
-2.927985521049848e-01 -8.353502615988026e-02
-1.197695639923054e-01 -2.424675091994653e-01
-9.127894780158166e-02 -3.175874734060294e-01
2.007290469666607e+00 -3.055135992497043e+00
1.055174587876090e+00 2.086040699608669e+00
-1.966762431848233e-03 -5.514966982157602e-04
-3.933082473320888e-04 -7.278818979758343e-05
2.753253094741953e-03 -4.650951066643621e-03
-2.834909473783725e-04 -6.992015479543893e-04
-8.699943731326573e-01 6.912430470041786e-01
-9.249376998941057e-01 -8.228396070481123e-01
3.309593819092690e-02 -6.978495348838590e-02
-9.965352918374691e-02 -4.792220767797171e-02
-1.478250263081822e-01 3.619733990208433e-02
1.271850711885175e-03 9.005034797499182e-03

-5.554024353293331e-01 -4.168609080967838e-01
1.306534796942266e+00 -9.956428126401580e-02
-1.788290499601219e-01 -7.029128384356184e-02
-6.160420452574276e-02 3.370852864164881e-02
-4.191937402947840e-02 -9.539359195428269e-02
-6.359044572981071e-02 1.379409921424589e-01
-5.128699415281152e-01 5.706609511983054e-01
-5.609813349120523e-01 -8.273366051037226e-01
3.472837990128032e-01 1.797848823574346e-01
-3.632752116316535e-01 -9.812773100983517e-02
2.635622086825563e-01 -2.502043762049564e-01
-6.741789724362091e-02 -9.184053328891776e-03
4.833756747994337e-01 -5.423506167029970e-01
-3.148836816224697e-01 -8.473822204404530e-01
-1.793715908110648e-01 -1.119746964415040e-03
3.681930386502435e-01 -2.305035658228960e-02
-8.675874464110246e-02 1.615486621284562e-01
3.189806993140701e-01 -5.207923339718219e-02
-8.495530238253777e-03 -1.270408959097463e+00
1.862971093638900e-01 -1.274022108547464e-01
2.066762020510287e-01 -3.047539580172880e-02
-1.035977127438932e-01 -1.099777165205248e-01
1.395015006423485e-01 1.163735414184154e-01
-2.605183266993998e-01 1.418418411990364e-02
-2.848002019086639e-01 2.611263171782368e+00
-3.745355898480450e+00 1.309703470794676e+00
-1.828779987092233e-03 1.703042984260112e-03
1.687358584349152e-03 3.130562965145041e-04
-4.840697317924905e-03 5.770450978623907e-03
-3.675320615410840e-04 7.657523190040967e-04
-8.570046021761536e-01 9.374688952093673e-01
-1.457774822748018e+00 -3.351926210504508e-01
-9.987824216622691e-03 -4.231175493110692e-02
6.960851829313837e-03 3.136371756406917e-02
-2.332629129161676e-01 -5.587433635605270e-02
-3.434737574882507e-02 5.297495904832123e-02
-8.171489656117114e-01 4.986804933959859e+00
1.320914311857392e+00 3.545971968647234e+00
1.775826512163998e-04 2.272894674252071e-04
-1.277858653624445e-03 3.877816551820653e-05
-4.881631768903688e-04 -9.693501706697502e-04
-1.298800258465406e-04 3.196475394504277e-04
1.130358060943792e+00 -2.316768608321939e-01
-2.694721021183655e-01 5.620461681593474e-01
1.260734071768701e-01 -6.958151167510924e-02
-1.270707555500402e-01 9.725822828680243e-02
-2.252897989060801e-01 -1.334454891532519e-01
8.728498859391516e-02 -3.476753365793943e-03
1.494625632837815e+00 1.295753561134467e+00
9.880519023340752e-01 2.410068063503972e-01
2.093336997389143e-02 -8.577191311871834e-03
-4.444692370959441e-02 -3.521840345477356e-02
1.504372088015294e-02 -4.820291257588456e-02
-3.728211385302756e-02 -1.939675917126353e-02
4.418964861750975e-02 -1.269395367933938e+00
6.509895970718110e-02 6.438895387280973e-01
-1.787904180729059e-01 -2.655145481150663e-02
-1.573758744311769e-02 1.248665180457901e-01
-6.409640405839770e-02 -9.205403853704565e-02
2.357111565400348e-01 -5.759595649259745e-02
-1.683193625743910e+00 1.776141955372220e-01
1.526307856807015e+00 -1.136228901142383e-01
2.902309707220665e-02 1.206887492357412e-02
-1.908643927078858e-02 1.327202956485159e-02
7.450291739691568e-03 -1.055199608023435e-02
1.359104243690449e-02 -2.163700358689583e-02

2.005834869592648e-01 -1.434733186180755e+00
2.646575793704852e-01 7.443128948215243e-01
-7.009147695221592e-02 2.741954773586179e-02
-1.035636351832372e-01 1.412484933240940e-02
8.589032629203755e-02 -1.098049563754489e-01
1.017769461667075e-01 -1.616251704611018e-02
-2.275982356072678e+00 1.015346745886699e+00
1.296088184839154e+00 7.984046332189798e-02
3.248995543516139e-03 5.500894435355609e-03
-1.033782631188724e-02 1.063872152066015e-02
-4.651005082333324e-03 -7.702924826160459e-03
6.215874025667959e-03 -1.493525551329045e-03
-4.073318445111044e-01 -1.037271004033755e+00
5.000404251081075e-01 -6.884423838705858e-01
1.498988484200710e-01 -3.631765747607169e-02
8.747711240172504e-02 1.031060256125797e-02
-2.267533651578260e-01 1.304673838028714e-01
4.949585630478665e-02 -1.481187714858654e-01
-7.212488350838792e-01 -8.320698996010684e-01
1.071238682088631e+00 -1.354311979038412e-01
-1.369362252122495e-01 3.800592745813325e-02
-1.417130777256648e-01 2.840230719746229e-02
4.188568194139744e-02 -1.683366586459535e-01
-6.892709565721641e-02 1.075821949550438e-01
-7.597396610454452e-02 -1.491501679648287e+00
-1.185623826309436e+00 -5.208204909780233e-01
1.822002722820392e-03 1.167063932931911e-02
-2.020815654231040e-03 -1.343026896473543e-02
3.736839176307127e-02 1.014858682183711e-02
-4.059372395599404e-02 2.390433314704518e-02
-7.614358073419877e-01 2.064434471983744e-01
-7.595620627941048e-01 -7.259335737272929e-01
2.158953026607486e-01 3.618169328439232e-02
-2.295383565526389e-01 1.057891708763623e-01
-2.228228140347588e-01 7.401575108736091e-02
1.114126845996457e-01 9.840811141215937e-02
-4.424683779355849e-02 1.331535690910008e+00
-1.336974631389456e+00 1.761512334001518e+00
-1.692523437996046e-02 -8.039906991460235e-03
2.519321859735460e-03 -1.330302728068420e-03
1.429875167643363e-02 -2.088455677599005e-02
1.539652006071987e-03 -1.293740696773275e-02
1.718738125555812e-01 2.283040433265121e-01
2.326171411474518e-01 -3.148986498596353e-01
4.234883647454191e-01 -4.058528423084455e-01
-4.542895256860612e-01 8.528986933712621e-02
2.056248415465361e-01 -5.919208299553508e-01
-6.530502027892391e-01 7.394982320863401e-02
8.065819199748941e-01 2.839068999523852e-01
-7.167712030383866e-01 -1.692727426674726e-01
-2.820653770189183e-01 -2.641640598033970e-01
4.042051972796341e-01 2.783197006717198e-01
-1.870592777231007e-01 3.208024174278034e-01
-2.059263824771490e-02 7.994075243724330e-02
8.152167309648328e-01 -1.495058204863099e-01
-7.077500099719841e-03 -6.948090484803081e-02
-1.262807622392707e-01 4.834256121539075e-01
9.544698661291272e-02 -5.265163144392112e-01
5.341645787593656e-02 -4.467303217596445e-02
6.702985628529812e-01 -1.633242006210503e-01
-3.444452583665647e-01 1.677517493098574e+00
-2.331771703368672e-01 8.325281901896686e-01
1.930535660024940e-02 5.704590257579858e-02
-7.440825504835030e-03 4.284831363279003e-02
-2.829636219868760e-02 4.885383108112845e-03
3.433840021715717e-02 1.066982338474219e-03

7.661642579962954e-01 2.564772859178125e-01
1.466634051276100e+00 1.372227595293090e+00
1.478275364300041e-02 7.603471904284526e-03
-2.395441442217965e-03 5.292877966985427e-02
-4.865902147973301e-02 -1.632081469489300e-02
2.835453372040317e-02 -1.505256700842389e-02
1.005942868108485e+00 -1.904104768765132e-01
3.300827580178017e-01 -5.034260032104976e-01
-1.649112158352810e-01 2.007751683493914e-01
5.104949033362711e-01 -2.973008313405429e-01
6.315416503637711e-02 3.636988416768620e-01
3.858085427616159e-01 -2.877096235667227e-01
2.905500875278031e-01 -4.233323398242906e-01
7.623835436185687e-01 -5.399235392273565e-01
2.611322054005177e-01 -2.195523567859897e-01
-6.333682874682068e-01 1.446392841859916e-01
5.176100382917437e-02 -4.827747009962113e-01
-3.492669960538967e-01 1.722835194460016e-01
-2.344688592148183e-01 1.587716566370170e+00
7.755260432604840e-01 1.729056725128928e+00
-3.374475903898760e-03 1.855004218008027e-02
-3.883358025016828e-02 1.584508547844427e-02
-7.046086399748388e-03 -2.109982887828421e-02
1.581156269990070e-02 1.900894038523183e-02
-1.914733858795457e+00 -3.527113570059541e-01
1.054874726720207e+00 -2.883894677036964e-01
-2.573156721514946e-03 -2.010728795564723e-02
-8.130832513445865e-03 4.480887409915512e-02
-1.382515137425501e-02 -2.688173627945579e-02
-9.153099022239569e-03 -2.035234485365508e-02
-7.622988302068510e-01 -1.412384894971178e-01
5.355762520348720e-01 -1.428969483267125e+00
2.917646429703344e-02 -1.249114525701340e-01
8.781576795647075e-02 1.251496378631924e-01
-9.549507670043447e-02 -3.529548271776188e-03
1.383799847175903e-02 -1.266386406419712e-03
1.407291470527089e+00 -1.562951338851655e+00
-5.196549910091706e-01 -2.070640955844878e+00
-3.102908046599708e-03 -1.572679112435212e-03
4.638478312779299e-03 -1.366823680061292e-02
1.795493691050208e-03 4.361756521951674e-03
5.810330288673064e-03 -1.072644052196037e-02
-2.673893091239632e-01 -5.565255380115628e-01
-3.735662112206172e-02 9.249513201404895e-01
-3.561265126338419e-02 -3.025536571001796e-02
-1.991691973147339e-01 6.068477267444634e-02
2.918724057861913e-02 -1.286542407974365e-01
2.172638913372174e-01 7.698852015852056e-02
1.481211500798906e+00 2.061704277668333e+00
-2.271804693575473e+00 4.192135988747787e-01
-1.551627708844085e-02 -7.733085418329718e-03
1.243947781010035e-02 8.708346523832716e-03
-5.234934615289918e-03 1.252621105694551e-02
1.109695544673985e-04 -1.219301222400823e-04
-6.009798193461332e-01 4.263906905346734e-01
-1.019060978192608e+00 -2.733850350894538e-02
8.197228281440480e-02 8.053960282107431e-02
-7.159880816271552e-02 -6.207398379794289e-02
-2.503241676301416e-01 -5.696492091915756e-02
-1.041661979200669e-01 1.249264524245718e-01
1.444019240056788e+00 -1.530974010839475e+00
6.245099474694423e-01 1.021351681380295e+00
1.938677359437282e-02 4.153969269111751e-02
-2.114792472868171e-02 -4.527507955804511e-02
4.358816196308819e-02 -4.736445492542793e-02
-1.249722031497954e-02 -1.516236410839114e-02

-9.975189302320505e-01 4.414703555579634e-01
-1.093627268727110e+00 -7.814294890501691e-01
8.025699234990706e-02 9.636765752757274e-02
-1.584955498195540e-01 -7.906224025020199e-03
-1.402851226881709e-01 -1.135214266300837e-02
9.303596976056051e-03 6.894623463285379e-02
-5.351386179007754e-01 -6.383842323789873e-01
1.120365475754387e+00 -1.669797101081179e-01
-1.645113008984124e-01 -5.685802259359185e-02
-1.220720697514698e-01 -5.551534583999764e-02
1.080743335734222e-01 -6.999146828134217e-02
-1.508744124582891e-01 1.307743343233926e-01
-1.406071575108112e-01 1.554305744633240e+00
-2.471479512661044e-01 1.037069935376194e+00
3.524858604165603e-02 7.076731746966666e-02
-3.165952728979708e-02 4.457943901597498e-02
-2.822855252771134e-02 3.206161319846422e-02
4.569231064020077e-02 2.152357949134640e-02
-3.579181806533461e-01 -1.633597033305417e+00
-7.516065529281134e-02 -4.000723550330610e-01
9.257314032542854e-02 -1.791560192614239e-03
5.290105821484098e-02 4.794616300343634e-02
-1.681267577056579e-01 1.296966647487210e-01
-2.182561571069172e-02 -1.289497491131379e-01
-1.729998281837057e-01 1.663196856775111e+00
-1.647093599661297e+00 1.119724674500877e+00
-2.853422667925941e-02 2.490163222368367e-02
-1.073479688213560e-02 -1.585816836115787e-02
-2.156258364064546e-02 -3.879064101080968e-02
-1.457937622283779e-02 -5.470633800685298e-03
6.652701768515620e-01 1.165612186231157e-01
-1.869821961317071e-01 -3.225285220298941e-01
-4.173216223046389e-01 6.032537668429410e-01
6.143426176476507e-01 -8.639151147520264e-01
2.221096052722190e-01 3.702573023455294e-01
7.761188842586521e-01 -5.597973907262797e-01
1.085730005106764e-01 2.326996056284751e-01
9.357629551307986e-02 -3.147163114502552e-01
5.312455051566262e-01 -4.478271680800620e-01
-5.553531476028843e-01 4.162451036032446e-01
5.000248062400778e-02 -8.497563048578283e-01
-2.496390391313813e-01 4.404755653794586e-01
1.639245495782538e-03 -1.830200405636873e+00
1.527205897073838e-01 9.181349386034232e-01
-5.424103856378020e-02 -3.627327571777155e-03
-4.540381293996658e-02 -1.106575097368437e-02
6.697475988781965e-02 -4.409867919289255e-02
5.149612004406253e-02 5.772193390679171e-03
-2.334904428353256e-01 -1.717502333858264e+00
-7.270541407668202e-01 -8.984369930181340e-01
-1.440196697820023e-02 1.331000309984527e-02
-2.214252170877496e-02 -1.666860593358494e-02
6.371955016394280e-02 -5.622400056398785e-02
4.235131196910468e-04 6.581001977177400e-02
-2.118875076087952e+00 1.204781438981136e+00
1.777445162806411e+00 -4.572559259000557e-01
6.581767278542024e-04 6.747076852002728e-03
-1.091907857529348e-02 1.896726562528116e-03
1.077658248887485e-03 -8.184008914169387e-03
5.116528928484126e-03 2.312592720597318e-03
8.257647056114055e-01 3.212500255103613e-01
-5.759946415155768e-01 8.336642819990531e-02
1.203875497130292e-01 -3.603676251842735e-01
-6.971861575716358e-02 4.947084266980606e-01
-3.848537443094073e-01 1.433782286844416e-01
-2.593181949210935e-01 1.419029756512467e-03

8.327108063545177e-01 1.648634881077501e-01
-1.188213406246027e+00 4.003254156432765e-01
1.106173752430120e-01 -8.346098447818294e-02
-3.907355293043951e-02 9.947984384918374e-02
-2.282113027388791e-01 9.511926164729101e-02
-3.468803255674318e-02 3.579524550532031e-02
1.801278389660555e-01 7.084134890325676e-01
2.602891787964262e-01 -9.276658252211751e-01
1.288176600052534e-01 -8.917278181552068e-04
-2.025112661242469e-01 -1.192314308141362e-01
1.699097024033091e-01 -1.740006849432375e-01
-9.173520273165769e-02 -7.515442206126745e-02
-9.597889917973612e-01 1.810493357083289e+00
-3.902043659059461e-01 1.605982968427225e+00
1.240945260507762e-02 1.208075683790803e-03
5.586228229324206e-03 1.792610878701455e-02
2.443897790996218e-03 6.751984480877993e-03
1.288474669203487e-02 -9.472255151222750e-03
-3.979432461990546e-01 -6.529693150113046e-01
7.904655977822002e-02 4.205371334671437e-01
1.802574478473693e-02 -7.395767293262794e-02
-2.448330099512918e-01 1.686291651715548e-01
-1.271412637696642e-01 -1.191327593270254e-01
3.240176096359089e-01 1.352972238687205e-01
-5.597756012535899e-02 1.056520433365658e+00
-1.305647759029512e+00 5.569294480888470e-03
-4.673089200744566e-02 1.874167621653715e-01
1.726054847812329e-03 -1.041108267795198e-01
-7.428559432470762e-02 -1.657970904084366e-01
-8.292709856924926e-02 3.604490245104486e-03
-7.745006422042278e-01 -2.089796913479902e-01
1.656864732318656e+00 -3.423377802164260e-01
-7.235114944790247e-02 -4.147530217460052e-03
-9.323672376427301e-02 -1.277126426289064e-01
1.405563392909812e-01 -7.708528050713574e-02
-4.317667736323459e-02 7.479266452207986e-02
-2.321860874272349e-01 -5.656741144409047e+00
3.696550091732016e+00 7.625706843717560e-01
-5.157653479334453e-05 -1.019327683563772e-03
4.374458851850837e-04 4.178079182932283e-04
3.513989449512078e-04 1.397737766473273e-03
-1.968595878921041e-04 8.732980678788965e-05
-1.305082748263784e+00 -6.060601757691135e-01
1.297310854000272e+00 -2.275861973961575e-01
3.254438704639695e-02 -8.652310660002158e-02
1.196171509041629e-01 1.232313907317840e-01
-9.910712176405523e-02 9.974699214210424e-02
-4.835702711526553e-02 -9.720284014334188e-02
1.810055316972145e+00 -5.776880868217241e-02
3.355491596054368e-01 -1.943422075373002e-01
-3.473814638519100e-03 3.405698185481635e-02
3.281275279916000e-02 -3.174495556593294e-02
9.334760332016408e-03 -3.664857889335100e-02
7.449188269200817e-02 -2.877575573441252e-02
-1.104073103891869e+00 -6.121082338696151e-01
3.880279159181435e-01 -2.513095466639701e+00
5.413477098499075e-03 -1.289474844981397e-02
2.055510504785843e-02 3.016624439790437e-04
4.680947816766775e-03 1.124885291144910e-02
4.926882304775011e-04 -6.945155746721964e-03
9.819277369266637e-01 -1.108828204563338e+00
-5.763433563898167e-01 -8.528477949997989e-01
-3.860869264105966e-03 -1.491097113075985e-02
3.966437059220071e-02 7.260525884458447e-03
-2.963013708300799e-02 -4.460387137589134e-02
8.110828619646576e-02 1.078925071546599e-02

4.025842085573104e-01 1.662851480513810e-01
-2.201258324548644e-01 -6.595085190918727e-01
-8.082939716908507e-01 4.507250901225227e-01
9.636873009139455e-01 -1.096790533885062e+00
3.118445892400550e-01 9.743752961497697e-01
3.026682196884874e-01 -7.559999376356918e-01
-1.879380629764231e+00 -1.532828426718094e+00
1.710948698169075e+00 4.133494993869436e-01
-2.434847139387974e-03 5.601400919757526e-03
1.385671029962746e-02 8.305977549285130e-03
-2.334365183513519e-02 3.591736986161680e-03
-4.211252717261998e-03 9.235141716098543e-04
-1.843577900293181e+00 -1.864013812571166e+00
-3.445167896746801e+00 9.182697194925764e-02
8.226038841175216e-05 -2.372811470671253e-04
-3.717061460653538e-04 6.358273455739596e-04
-1.380709613008484e-03 6.218577989023437e-04
4.386982668478871e-04 -1.110078169553361e-03
1.446120761377403e-01 1.029121759974499e+00
-1.415044928704632e+00 9.998819446933499e-01
-1.502326556286445e-02 -1.148106143503126e-02
-1.750217722642602e-02 -3.679688739192842e-03
-7.059636515871269e-02 -6.566595683301385e-02
-2.573363203178839e-02 -3.123838918689486e-02
2.410730000115466e+00 3.558168584900676e+00
-9.383822845418899e-01 -1.271363614949603e+00
2.690707279203969e-04 1.119448258864372e-03
-2.251618121996985e-03 1.370334395283498e-03
-2.340596713005645e-03 -3.327083511626653e-03
3.160793384580045e-06 9.179219422105439e-04
2.013599707134225e-02 1.449287534007249e-01
-1.569060710188960e-01 -6.859122740950355e-01
1.029125316703400e+00 -4.168324722735242e-01
-7.187962936950391e-01 1.153656581942276e+00
-1.787261456433906e-01 -9.311292749457351e-01
1.621712556030569e-01 5.972924725621012e-01
-3.486025048894959e-01 -1.381043314641874e+00
-4.239171927855501e-01 1.047087772067701e+00
-2.776254119353471e-02 1.998773595982200e-02
-1.568849091860577e-02 1.277597012023684e-02
-1.236000924081660e-02 -7.322941024381764e-03
3.593557664553575e-02 -3.052541545369231e-02
-1.187320452528651e-01 -6.894681019765715e-01
9.181323240730477e-01 -1.268816173706891e-01
-1.144317576262174e-01 -1.096906264348463e-01
-2.768190033989487e-01 2.791489852919739e-03
1.382200860587007e-01 -9.255663793297525e-02
-1.507668147977236e-01 2.695528354900247e-01
2.622252501722028e-01 1.528769392113425e+00
4.921656577594081e-01 4.196434753503565e-01
-6.382248606548407e-02 1.792789399322280e-02
-6.733425139499286e-02 -4.293253506034934e-02
-2.184838175659519e-02 -6.476340460834477e-02
-3.304552058584389e-02 5.807384829606159e-02
-7.641713391146436e-01 1.002087849184409e+00
-1.286552689991060e+00 -3.035472081003333e-01
1.728092682627444e-02 2.775636800080370e-02
-1.980744099500882e-02 -9.989727333252829e-02
-7.288524323587697e-02 -1.204477677571656e-01
-4.796654979655563e-02 1.116636264097053e-02
1.086648635267018e+00 2.555136160899863e-01
-3.637117396494170e-02 4.709611471519256e-01
1.663710895225426e-01 -4.000074557113045e-02
-2.182284737810370e-01 9.821049880932996e-02
-2.976819452035080e-01 -9.637926082847323e-02
-4.757882554528543e-02 -7.623735883063414e-02

-1.642042257413416e+00 -8.289476367109714e-01
2.033354848131069e+00 2.876633767429496e-01
-1.508212794429252e-02 -1.521925913378239e-02
1.141323335145469e-02 6.601447218749618e-03
-1.953310978657917e-02 -1.007957824117276e-02
-1.614398902625495e-02 7.356259067775129e-03
4.041640669019625e-01 -6.654547247730130e-01
6.546129830686328e-01 3.685937122884276e-01
-1.946027263135983e-01 -5.536969507105518e-02
6.999908777141535e-02 3.354779433260195e-01
8.568071955351952e-02 -8.974228898650664e-02
3.416594151222124e-01 1.404745558309151e-01
-3.765350113262060e-01 -9.274670217398560e-02
2.571386986866084e-02 -1.239953976359826e+00
1.570521046249994e-01 -1.058146061896130e-01
8.452254444228254e-02 1.688061967742127e-01
-4.107902461491547e-02 -6.351816078839702e-02
1.141653832827381e-01 -2.941137567065967e-02
5.655584884992528e-01 1.790284645750375e-01
3.574146632302089e-01 4.698532437228081e-01
1.739857661613362e-01 5.239938711090795e-02
-6.091915936670550e-01 -9.545093063760296e-02
-3.011377436679051e-01 -2.619102706800581e-01
-1.941080419351169e-01 2.686800237404785e-01
-5.366228619083152e+00 -4.394191319078047e-01
5.694617815556698e+00 2.974138765143980e+00
2.747778804673894e-04 3.537577730464218e-04
-3.508230824585434e-05 3.056046257243354e-04
4.225165442363106e-05 -8.182799341771449e-05
6.147092206136292e-05 -1.160111957577833e-04
1.389291356913670e+00 8.319740579577536e-01
2.447061355190188e-01 3.695767649096982e-01
-4.334119973416498e-03 -8.431261648860751e-02
8.370628252032057e-02 1.085273614109951e-02
4.435304375623216e-02 4.818136571413708e-02
-2.103022061776096e-02 -8.334775912123088e-02
-7.613217846321734e-01 9.373412140194304e-01
-1.101512142997704e+00 -2.405292559340725e-01
8.929805123680346e-02 8.134289605880615e-02
-4.600002325248786e-02 -1.136847710652636e-01
-4.815371615605030e-02 -9.827316552236727e-02
-3.383596249553085e-02 3.021851129903093e-02
-7.338789661886405e-02 3.779441197955987e-01
-1.202676120924247e+00 9.314175899768951e-01
7.726714944265138e-03 -4.643419318845431e-02
-2.233434835042149e-02 3.856835529402420e-02
-9.775463744853738e-02 -8.124315580934062e-02
-3.442466755184610e-02 -7.742669726169829e-02
6.738924127499041e-01 4.589014922953569e-01
-1.237941473358941e-01 -1.001453516095266e+00
-2.776963658979330e-02 1.137938516649907e-01
7.419825402827020e-02 -3.106471920678913e-01
1.440372364800289e-01 1.583210686844232e-01
3.061066453387283e-02 -2.172069464899364e-01
4.029157923401319e+00 6.102694991859535e-01
-2.395945087361179e+00 -2.494009317900461e+00
-2.262538403682989e-03 8.466033818317334e-05
-7.902837401135435e-04 -1.891943738924742e-03
1.413155024011896e-03 8.016318398602041e-04
-6.021443234987406e-04 -8.891343170874206e-04
-1.897712630026637e+00 -7.427957088347363e-01
-2.009820013129660e+00 1.219976032295403e+00
-2.926470732877966e-03 4.051567518971640e-03
-4.743515259967588e-03 -4.490796872374337e-03
1.033452104477329e-03 -5.459054724043145e-03
5.562407611977325e-03 4.484349944682841e-03

-4.193541714615502e-01 5.460717614891618e-01
1.342114005560250e-01 -3.029726224055856e-01
1.880770583432388e-01 -1.255389670059074e-01
-3.883652194932942e-01 2.598967619910766e-02
-3.187954647977240e-02 -4.238283731433578e-01
-1.157573893510545e-01 2.001039148974787e-01
-4.148767777898854e-01 1.606014947468865e+00
-2.937386804502490e-01 1.123600217320523e+00
2.173937567609603e-02 4.657786560983448e-02
1.026714223335802e-02 2.892480229953327e-02
-9.624654000855394e-03 4.055848219966658e-02
4.200223575078137e-02 -1.194281981516892e-03
2.422896010325699e-01 -1.207898533513694e+00
3.949852794033519e-01 -9.549315849562500e-01
6.167372698254666e-02 -5.947990351440720e-02
2.684377337321385e-02 1.469186253635823e-02
-8.155160213007889e-02 1.291081446580027e-01
-4.316010093789072e-02 -1.088220042429318e-01
-1.813358464603645e+00 1.328570581959756e-01
2.030990123079603e+00 1.509568438785523e-01
1.709229664359017e-02 1.640362663143661e-02
-8.326321378652075e-04 2.945053086165787e-03
8.512257298828221e-03 2.877291312427940e-03
8.857653623814039e-03 -1.540056586172266e-02
-5.631072765856312e-01 1.262667028279807e+00
-1.649973462875988e+00 5.090986721270802e-01
-3.710227398161690e-02 6.344374315908037e-02
9.600774918289326e-03 -2.004376712068574e-02
-6.615988863684986e-02 -2.566157044355571e-02
-2.482546366240573e-02 1.299587541525150e-02
-8.961922086945694e-01 -3.613039584650087e-01
1.547346747182726e+00 -1.382533928014757e-01
-8.369475038527739e-02 -7.195423282402567e-02
-4.890077625659477e-02 -6.474993465788296e-03
5.535249121882118e-04 -7.282283529081046e-02
-8.113568491371224e-02 6.739305457252483e-02
-1.352930303222894e+00 -1.392960008183252e-01
-8.430724135443299e-01 -1.842663427847858e+00
3.710561902189698e-02 3.758234030790329e-04
-1.234786389825618e-02 3.031821507678529e-02
-1.060281628031958e-02 4.537219582664475e-02
1.567501350997641e-02 -3.724983436070268e-03
1.082861773820833e+00 -1.128774101922724e-01
-2.197737470411227e-01 -4.183932371262002e-01
-5.131128723845858e-02 3.195215996448069e-01
1.390757589555677e-01 -3.561342873890604e-01
2.083256255993879e-01 -6.393505693366149e-02
4.064009017413504e-01 -4.368717996902916e-02
2.923658611502778e-01 -1.913696214414986e+00
-8.066002093567831e-01 -9.007098149551292e-02
1.056318693735721e-05 -2.700202371763846e-04
3.144705985381098e-02 -1.809823398208086e-02
5.326888362460108e-02 5.735453038011808e-02
-5.302418904354873e-02 3.705025573834845e-02
2.670160806022965e-01 -1.656989653093289e+00
7.947573169374880e-02 6.175994387752795e-01
-4.320879230275916e-02 -5.268520330042738e-03
-8.452350324915511e-02 5.213707548772299e-02
8.005849918140743e-03 -1.530197847268511e-01
1.289861513394436e-01 -4.779876240234903e-03
1.188335722790509e+00 -7.849731448525077e-02
-7.322358738461187e-01 2.900208364657666e-02
7.097825894401580e-02 -2.389352641432844e-01
-4.151995876362210e-02 2.801912462697153e-01
-3.099460069265638e-01 6.099353965449416e-02
-9.210481253390046e-02 -9.711843306558579e-02

5.551501954198542e-01 3.137722732998686e-01
-6.615218614589330e-01 -2.315032876116521e-01
-6.558216872056515e-01 6.565290528545166e-02
5.515801125716218e-01 -1.732246500692152e-01
-1.115321577985679e-01 3.094995497815898e-01
1.460415358698982e-01 -5.544922577055200e-02
-3.045741802136681e+00 -4.972586456192157e-01
2.730761417297195e+00 -4.242242582797004e+00
1.423262697341926e-03 -2.659276696350283e-04
5.570643229357339e-04 -8.156003951690457e-04
-5.781405356002798e-04 -1.092844047491867e-03
2.021500960762733e-04 -2.876001554207556e-04
-6.482443160721086e-01 -1.548808116901005e-01
-7.164035097896163e-01 -4.897723862728683e-02
6.194020137187322e-01 -4.190511479984423e-03
-3.191645429381958e-01 1.800587814449036e-01
-4.793536820926763e-01 -1.295086647459154e-02
2.424996442224802e-01 3.571972495332316e-01
3.709835296822789e-01 1.141930229010190e-01
4.216253098417844e-01 -4.321554506809366e-02
1.336576104814860e-01 -7.849333459385154e-01
-5.115087539354196e-01 2.797905682423191e-02
3.365606585038168e-01 -9.096865219543828e-01
-8.834697116768701e-01 7.343064270714855e-02
-8.021227247848739e-01 -6.138760849942141e-01
-6.158656114317913e-01 1.554785618585221e+00
-6.035676250885994e-02 -1.963863721339003e-02
-2.867088758587846e-02 -2.679436466988655e-02
6.059234002678274e-02 1.410112803043029e-02
3.748332184519689e-02 -2.088466519563239e-03
5.855492608612038e-03 -7.627065566697233e-01
-1.447604712173123e+00 -6.323046674958016e-01
2.661016729967201e-02 1.257231884154573e-01
-8.422267740737238e-02 -7.594704468442525e-03
5.033220671479505e-02 -8.929791978903907e-02
-8.253637717602443e-02 6.211820966672441e-02
-4.488311261289138e-01 9.007143239118199e-01
-4.682691137203714e-01 1.137868121741177e+00
5.928224029467150e-02 1.026009317819183e-02
1.840790698783393e-02 1.024902144821078e-01
9.626556204886625e-03 -4.480138825751279e-02
6.412445768355077e-02 -9.230803400490493e-02
8.921184723189879e-01 -9.595576393028421e-02
2.229234568045210e-01 2.948422213900971e-01
1.405953975375439e-01 5.761188185032045e-01
1.713822035066475e-02 -1.835760495327179e-01
-2.331516954475401e-01 3.048366925485216e-01
5.925436774891388e-01 -1.882661264279250e-01
-1.521984115856456e+00 -4.858754827908614e-02
1.805902887876057e-01 -1.758653954696560e-01
-7.542149612758274e-02 -6.570666364567133e-02
8.236009817750719e-03 8.028318040559868e-02
6.867061016596257e-02 1.115371189601492e-02
-2.039844207446736e-03 -8.312740372585391e-02
-9.487139764971171e-02 1.429146635986203e+00
-3.724928080455158e-01 -3.659745809010430e+00
5.322095606527679e-03 1.300425899450547e-03
-1.478162030487957e-03 1.318576156793429e-03
-2.616477882184013e-03 -5.499411020954194e-03
1.480778485558353e-03 -1.362788238382046e-04
5.092706950676154e-01 -1.310107509965865e+00
1.019310476627641e+00 9.406532332149592e-01
-1.333304690367172e-02 4.055540505883366e-02
-1.012973461800067e-02 3.432220881956790e-02
7.035140903903224e-02 2.073443278053312e-02
7.558468289129490e-02 -2.826719065253358e-02

-8.238874117151633e-01 6.121146475509367e-01
-1.146089764087808e+00 1.317403820196343e+00
-2.529366017328392e-02 -2.013944248485330e-02
4.447059069989624e-02 6.172917158472923e-03
5.592579822938282e-03 -1.818150844493603e-02
-3.535151489329128e-02 -3.564138653177207e-02
2.113105023402607e+00 -1.382301523148121e+00
-1.375334361535300e-01 1.474360217239475e+00
-2.422971000510497e-04 9.937456399302791e-03
6.243400817611047e-03 -1.066835714943217e-02
-6.372946788949919e-03 -8.472522182181389e-03
-6.074401829500734e-03 1.402411549830464e-03
6.750439925545418e-01 -2.611014582419559e-01
-7.946760234327642e-01 -8.629498716385858e-01
3.643110137737395e-02 -2.931268516857344e-01
2.617433396406855e-01 2.716100286295471e-01
-2.816128823613507e-01 -1.009352318260302e-01
2.109359830045314e-01 -3.714905592580604e-02
2.716639823922241e-01 2.272799299249702e-01
4.171743918235745e-01 -1.834317157862319e-01
6.594352073394345e-01 -8.200762344159211e-01
3.796875503015371e-01 -4.232084158935742e-01
7.520563651035138e-02 1.019262489838040e-01
-1.280563111600770e+00 -1.184109560055397e+00
-1.304290104943884e+00 -7.901900755737962e-01
1.146267799573030e+00 3.183700465542756e-01
8.156381082125094e-03 -1.254759047324339e-02
2.126864408565611e-02 2.673344482501504e-02
-4.526136322880751e-02 -5.094421189253542e-03
-4.447634970865965e-02 1.201898242533006e-02
9.538490781359239e-02 8.722083767375497e-01
-6.347844896613948e-02 2.109502893295235e-01
-2.306384095880423e-01 9.325575863850519e-02
-7.310494966663655e-02 3.152757101174485e-01
3.644778015942704e-02 -6.906383495466012e-02
3.485244303985465e-01 1.366687561546034e-01
-1.822346523863607e+00 -8.387229211877630e-01
1.245581588337808e+00 -2.496756325205650e+00
3.420783451879747e-03 -1.780512398353465e-04
5.622851626068330e-03 -5.144534056834549e-03
3.978358535471081e-04 -4.652328574497653e-03
1.495951300176879e-03 -7.833398474068583e-04
-7.196110425305271e-01 -7.893397647713281e-01
-9.862986567133446e-01 1.150328052268824e+00
-1.717988898440238e-03 5.149561222463216e-03
-4.795257316920463e-02 2.282812549042231e-02
-1.143277247237078e-02 -2.926009249291173e-02
4.717265776894176e-02 -1.077749627520038e-02
4.809806896565141e-01 1.269937213421937e-02
-1.004232351683518e+00 -7.113975910978149e-01
-2.139005747012400e-01 2.649854084445219e-01
-1.444295733293778e-02 -3.088665024578039e-01
1.919983446964059e-01 3.327690670939122e-01
-1.400497005023707e-01 3.385393140704439e-02
3.941329650598870e-01 -1.538322656789443e-01
5.798982156451994e-01 4.727501705938342e-02
-4.768726717588311e-01 6.444732110330014e-01
-4.220638471836187e-01 2.113444155175553e-01
6.030812884997488e-02 -4.823974999938807e-01
1.030779821360387e+00 7.335550567322087e-01
-5.214282466403308e-01 5.313359623393884e-01
-3.043646460959645e-01 -3.774422616864402e-01
4.225819238592852e-01 7.314252495518704e-02
-5.207274942836048e-01 -7.163018318304301e-02
-2.563687141424594e-01 -1.196413129262475e-01
5.952055022486252e-02 3.937774761930770e-01

5.826266392803982e-01 9.708090833830764e-02
-6.910430634045983e-01 -4.286135610457486e-01
-5.955665342208700e-01 -2.673946938868880e-01
1.685399761303350e-01 -4.367225409108293e-01
2.675997573667362e-01 6.075714165887964e-01
-3.006875301631802e-01 8.074270500150801e-02
5.350558175152800e-01 -5.019151594047008e-01
-8.024103188279322e-01 -6.566058912525072e-01
1.543502870466593e-01 8.372070426662358e-02
-5.312820004390491e-02 2.586251106757413e-01
-8.112116741794898e-02 -2.479064021033340e-01
2.350159674442090e-01 1.596801948665408e-01
-2.690605990457446e-01 8.190614904756233e-01
-7.442635148757784e-01 -3.630450761028149e-01
2.523019062870569e-01 1.668810246750664e-01
2.293222227552850e-01 -2.808693018211295e-01
-1.064763781124665e-01 1.502090644086055e-01
-1.166434556521202e-01 -1.066203684792482e-01
7.185770573413213e-01 2.678493545019935e-01
2.356779999462277e-01 -1.213344689424665e-01
7.404839969768900e-01 -7.932930836874116e-02
5.785372753312156e-02 -1.276620829856689e-01
-5.823868851717542e-02 9.358819796669729e-02
-1.583929851559833e-02 -7.320752876756563e-01
-4.412972429175852e-01 1.979214258772392e-01
-2.809581857492221e-01 -1.539211773260640e-01
3.006851222738700e-01 3.672342088675992e-01
-5.004966631172940e-01 9.321669077286515e-01
-7.367043181559441e-01 -5.196472295924736e-01
6.960675269130612e-01 5.028549043901829e-02
-5.918478636478516e+00 -1.113897656109473e+00
3.593088382255776e+00 -1.156194953849518e+00
-1.843390518263404e-04 -1.035889250476943e-04
-5.141174551532733e-04 4.292661432846984e-04
1.275074557567715e-05 -4.441503207130834e-04
-6.501996404455956e-05 -6.564739808116028e-05
2.010845108157472e-01 -3.376541052051071e-01
6.305167033390940e-01 -8.979395753793054e-02
-6.318000887084615e-01 -2.510441770381997e-01
-3.269358144546874e-01 -2.218114055935872e-01
3.603201589270564e-01 -5.014391860453543e-01
-3.325758528800376e-01 6.226451384082962e-01
-8.691827998241543e-01 -1.290967809778893e+00
1.242264075120069e+00 -1.529167661443194e+00
-5.288384030519538e-03 -2.967734876019457e-03
-5.313317319377901e-03 -1.674052839368847e-02
-1.337807962020982e-02 -1.376229131339656e-02
-4.407999496845349e-04 -4.353273626019922e-03
-5.676372902129962e-01 8.796864150620954e-01
-9.130809442333541e-01 1.203200729858597e+00
6.894859281560687e-04 -3.223197976702674e-02
5.014622868497916e-02 1.865877038894924e-02
2.771868541179503e-02 -1.766127780950997e-02
-1.306408777531906e-02 -7.502615900123454e-02
-1.057547378014402e+00 -4.756027644043686e-01
-1.317574682681163e-01 9.324784041191126e-01
-3.763452463680387e-02 -3.432609027151217e-02
-2.072794390660922e-02 -1.021418508871493e-01
7.126423059061092e-02 5.006575485484221e-03
-1.357135606198886e-02 7.975634042587772e-02
3.293788330778307e-01 -1.562674380460082e+00
5.757471500370658e-01 8.654171781223502e-01
3.322867026058673e-03 -5.562614282460495e-03
4.199845672875831e-02 1.051430465319899e-02
3.790467568067662e-02 4.148184622831546e-02
5.371822212755671e-02 -3.215335713448836e-02

7.773922735080242e-01 7.981751720021942e-01
2.541449665927505e-01 -4.706254910956981e-01
1.903803316706491e-01 -2.599844058107589e-02
-2.180556137402468e-01 -8.224581266186248e-02
-5.730930196577765e-02 -1.765149012943572e-01
-9.687020765091538e-02 -1.687618534552113e-01
-4.649049554218729e-01 8.550455369923621e-01
-1.206939793798985e+00 -4.170663305841329e-01
1.700892405544294e-01 2.028042245996849e-01
-3.162772170588616e-02 -8.301555133504204e-02
4.051634716543524e-03 -1.833865529304994e-02
2.401304438236711e-02 9.647341483941071e-02
-9.953876098177880e-01 1.648268448936610e-01
-3.193821865047108e-01 -1.449993044558006e+00
8.734859786936941e-02 7.027494919283554e-02
-1.399931464546747e-02 7.504524564432541e-02
-1.437489126142381e-02 2.208402405583077e-02
4.452363150851368e-02 2.910738757100887e-02
-4.391233327027390e-01 -7.939095941608949e-01
-1.252363918309436e-01 1.072443525068471e+00
-5.581905737272613e-02 -1.217554394333829e-02
-8.011881554873353e-02 -1.274455309600474e-03
4.680776209598564e-02 -5.662274383380205e-02
9.169674837469689e-02 4.225410897696082e-02
2.906964287788437e+00 1.818423511030743e+00
-9.559641236504198e-01 1.634945917627517e-01
-2.793674821076132e-03 -5.182183850821350e-03
4.219223241814769e-03 2.684700282459441e-03
4.698197231363901e-03 1.005874931747582e-02
-3.369941143072681e-03 1.658909957559133e-04
2.570335289829720e-01 -1.041684988973839e-01
-9.999345019998669e-01 -3.634798854384512e-01
-2.210740197299488e-01 -2.904942438418587e-01
2.079378266959930e-01 8.747509686433226e-02
-2.999437991918110e-01 3.862147673588009e-01
5.023644130929573e-02 -1.757506743344772e-01
-6.291988337081312e-01 8.106756485071298e-01
5.633345727975013e-01 -1.377378795387254e-01
-3.359770794497028e-03 7.936482787458581e-03
-2.263719843046287e-01 -9.639387519679310e-02
-2.435401095469286e-02 -3.031463647485715e-01
-5.747784391835641e-02 1.918521897331945e-02
-2.770994685516229e+00 -1.237965973400847e+00
1.675631402919052e+00 -2.795643671343758e-02
-3.666671720590393e-03 2.646118553826567e-03
-1.807874262394343e-03 1.940899146203074e-03
-2.261635996645273e-03 -1.613039057940799e-02
-3.308563145275177e-03 -6.603418042433704e-04
-8.237269856111372e-01 1.120735186548244e+00
-5.636232603683062e-01 1.083075023339373e+00
3.523289338853423e-02 -1.663475676247441e-02
4.830421251726721e-02 1.599335015802938e-02
3.014802561408789e-02 -1.597355493365606e-02
1.379766917054588e-02 -6.457452893949855e-02
1.936377168357782e-01 -9.297374152352514e-01
1.170392235285475e+00 2.825790088323199e-01
-1.161476457829877e-01 5.111431887242238e-03
-3.105066435462267e-02 2.984239208114865e-02
8.731370250667739e-02 -6.444826246625023e-02
5.418551313812011e-02 1.301993764021473e-01
4.803555559135502e-01 -6.586723066530553e-01
-9.955299225368837e-01 -7.889199300823491e-01
1.011695716290539e-01 6.587712351914426e-03
-1.668471835764331e-02 8.439465932457296e-02
-5.874055895601653e-03 -1.701861040898951e-01
7.448782349693395e-02 1.351777766013394e-01

8.277377050971362e-01 1.653431382672023e-01
2.600891846668272e-01 -7.854281612716754e-02
3.787850700991796e-01 1.341090008978438e-01
2.305186033252101e-02 -1.558900622185322e-01
-3.145716771507349e-02 -5.891538844887142e-02
1.822104354681678e-01 -5.794040747060203e-01
-1.671342834079169e+00 -8.209568523516255e-01
1.377953321214194e+00 2.215548427918911e-01
-2.366555789306804e-03 -4.238618288918350e-03
9.090990608837097e-03 1.226993467627411e-02
-1.207405877432834e-02 -2.813749869669560e-03
-2.457028650567802e-02 1.966688726898631e-03
1.284677513489512e+00 -1.947125677768213e+00
4.002523341586979e-01 1.401152115185988e+00
-7.001955413899463e-03 4.176721826741196e-03
6.927317873728585e-03 2.805454303430437e-03
9.504169728449547e-03 -1.555368402781661e-02
9.183272898403878e-04 -1.005794578905812e-02
-7.109365622067212e-01 -9.139674772258399e-01
-7.384412555220889e-01 1.512428742023838e+00
-1.031958061759953e-02 9.180148168379474e-03
-3.086209708039041e-02 -1.855952533184474e-03
4.735377380841817e-03 -1.700491504044719e-02
2.614937882763261e-02 3.337970032347108e-03
-8.080316836359778e-01 9.865067015349892e-01
-8.369444252979484e-01 1.464333647819635e+00
1.500819930300424e-02 -2.673298108246805e-02
2.792429060536445e-02 1.866086459142436e-02
1.931117569158680e-02 5.835762752909981e-05
-4.361874241410872e-03 -3.836779032430548e-02
-2.754735239582363e-01 9.516445079428700e-01
-8.834518893300888e-01 2.165571963491998e-01
-3.087257092318313e-02 1.693256112001510e-01
7.620366703890347e-02 -4.719031079754128e-02
-9.737084683360127e-02 -7.921052402104710e-02
-3.042526242022554e-02 -5.961607361888731e-02
-1.779933411330946e+00 -6.754446421919295e-01
6.274479346616553e-01 -2.644228368335999e+00
4.284220831642104e-04 1.866367854357637e-04
8.111639456728641e-03 -9.881123204632985e-04
6.498918722309366e-03 -5.110485773177277e-03
8.643185237052810e-04 2.451710402767225e-04
-4.194024215008430e-01 1.396055349587100e-01
-1.363184715056759e-01 -3.418236770451795e-01
3.998174526639698e-01 -8.471837899916618e-02
-4.377169183761815e-01 4.477856348403477e-01
-4.518928298533860e-01 -2.197820432235179e-01
4.363634339671155e-01 2.140165355815681e-01
6.754862072160118e-01 3.689995041990396e-01
-8.713592502062582e-01 -4.907954310010184e-01
-2.430629744655301e-01 2.404956394415495e-02
1.993513995936051e-01 -7.932548181774969e-02
3.807670520968828e-02 2.941532565661557e-01
-7.153037366350821e-03 3.798424768557077e-02
7.975270149461714e-01 -8.549490460694548e-01
-9.206279009218323e-01 -1.189668194196300e+00
2.792460358477153e-02 -2.213263907567993e-02
2.313361022251167e-02 3.245797991382312e-02
-2.135948302549955e-02 -2.699244942910354e-02
4.339979079848274e-02 1.318250299952051e-02
4.104218459562677e-02 -1.824296340626424e-01
7.366573946875753e-01 -2.144125660823374e-01
-3.469803156343605e-01 -2.583293149830800e-01
-2.644712047401759e-01 -1.942832996400557e-01
3.049296663677188e-01 -2.718318108669165e-01
-4.314809088184255e-01 4.595285441986017e-01

1.684847932621438e+00 4.037263255636940e-01
-4.347687178036094e-02 3.686723514682482e-01
7.391445624166644e-02 -1.356941325535999e-03
2.905450695805577e-03 -1.852144409899995e-02
1.511347162071388e-02 5.578817492507591e-02
1.568423070753071e-02 -6.183003349106504e-02
-1.667254705133627e+00 -1.275201545448056e+00
5.922620313826228e-01 4.958952201306224e-01
1.414343455177175e-02 1.119693631476866e-02
3.021214491062762e-02 -7.882276065858593e-03
-3.202661371792265e-02 7.761631428412998e-03
-1.037857765948413e-02 1.352186358821272e-02
2.857781270054748e-01 -1.020946802256370e-01
5.540649342560230e-01 1.025019995025925e-01
-6.627082401089909e-03 -2.130955930330395e-01
-5.056784048551801e-01 -1.288688692831274e-01
-8.884343989372265e-02 -7.845181516057136e-01
-3.417269641486637e-01 -2.778623002410854e-02
2.223257302140928e-01 -8.624384418778169e-01
9.190600214534359e-01 3.019111745641539e-01
-1.389501137210165e-01 8.565525284836049e-02
7.062377075738416e-02 1.256836709497060e-01
6.655802926631195e-02 1.426850487616264e-01
1.951084557382661e-01 2.053557304261937e-01
6.711078289611951e-01 1.209731938169721e-01
-6.108318212044874e-01 -9.016739778449118e-01
-2.456617113657988e-01 -1.083809227448752e-01
3.428991698862434e-01 -1.686292075108802e-01
-9.585028641431920e-02 3.555514142085593e-01
1.632430533914527e-01 -2.277232715040126e-01
-9.251922744937437e-01 -7.102144074607224e-01
-8.509136473146679e-01 9.543487638867116e-01
-3.942280257133766e-02 2.638710653486048e-02
-6.203015095323985e-02 2.609226806915035e-02
2.159176425573725e-02 -7.177056085075174e-02
5.997253524717175e-02 -8.877981057452257e-04
-1.667229507453439e-01 4.376010760942774e-02
-7.307549752515309e-01 -1.128653035425886e+00
1.174249339214421e-01 2.936050659534236e-01
-1.775361303041754e-01 8.899374657717778e-02
1.603441843112923e-01 -1.959592569391547e-01
-4.147831563309086e-02 1.795953365610920e-01
-4.334837780139220e-02 1.625033592353495e+00
-2.059615780696759e+00 -1.435628498633323e+00
2.140521338638368e-02 -3.659352622544485e-03
-1.970183813535480e-03 -6.137109018945162e-03
-1.502877693672804e-03 -8.803058165683284e-03
3.971290730624839e-03 3.866514341388433e-03
-8.495500984941993e-01 2.553941401253433e-01
-5.451759104841408e-01 -5.100858060485682e-01
3.485913552632827e-01 -1.173049843933192e-01
-1.336195847530003e-01 8.365460810006163e-02
-2.556682439094486e-01 1.147986578677813e-01
1.439249943428682e-01 7.693684996110373e-02
-6.104412133388304e-01 7.336621639977075e-01
-7.736475806183348e-01 1.234853322698171e+00
1.351747472028172e-02 -1.767325502896579e-02
5.558940336332894e-02 4.549054467715598e-02
-4.228863462699694e-03 -3.908604604455262e-02
2.082841597864088e-03 -8.946280365786433e-02
7.517785396551890e-01 1.308758634154868e+00
6.764933219824566e-01 -1.127807792482713e+00
2.302463686462436e-02 -1.049756210973934e-02
1.934907060119380e-02 -5.429283397667298e-03
-1.658549746356372e-02 2.054870990751731e-02
1.510771208313914e-03 -2.877038226868282e-02

3.002101967176391e+00 -3.389047123382646e+00
2.282116011026893e+00 4.014542619414406e+00
-4.079812170060853e-04 -1.989975044134784e-05
-1.274364594491268e-04 -1.005485902988448e-04
-6.771908225158543e-04 -1.083424031180932e-03
-5.235519278182486e-05 1.552742580143282e-06
9.084177496708012e-01 -4.496989308184871e-01
-5.185129556725728e-01 -8.844490052872267e-01
-7.496216753531955e-02 -1.892943805389503e-02
1.923447662240289e-01 -2.409965679036355e-02
-4.418207189437183e-03 5.427296730688443e-02
1.483966181916861e-01 -1.840547579278915e-02
1.625239853057697e+00 -9.309139883298566e-02
-7.067365275559189e-01 6.635015601416185e-01
3.984226535953158e-02 -2.614636536850898e-02
-4.586728956923140e-02 1.807678160474033e-02
-1.033240084610497e-01 -1.691311965359080e-02
2.586742814792671e-02 -3.378698042329042e-03
-5.182758733378513e-01 7.023316411567755e-01
-6.030049134566891e-01 -8.306268690023642e-01
2.434900293615030e-01 1.200725426609769e-01
-2.446739212499751e-01 -1.770341577110800e-02
1.796981903332833e-01 1.505249279418340e-01
1.176899439905388e-01 -1.477727245626775e-02
-3.658271906652920e-01 -8.798070848821964e-01
1.477614620289574e+00 -1.026969373291764e+00
-1.500538330172723e-02 -5.942829662333370e-02
-3.602276957228730e-02 -2.436565949167033e-02
2.869339573978628e-02 -1.825831501026733e-03
-4.195796513578802e-02 7.790469697461918e-03
-1.937344752508328e+00 1.607353611409712e+00
-1.863385623669056e-01 2.530638936207318e+00
3.565216146666167e-04 -2.623885091725705e-04
5.904551120461049e-03 7.138335151085641e-03
-8.111775079422299e-04 6.899522259500019e-03
2.605854342254245e-03 -3.949444483614136e-03
1.029464244065569e+00 1.203988334959284e+00
9.956936253773017e-01 -1.208881741723178e-02
2.345753299492921e-02 -3.883184849929939e-02
-5.201869557753738e-02 -3.881454386927462e-02
-8.643421812748969e-03 -5.337420333706584e-02
-6.229756383957129e-02 -1.481666736130755e-02
4.532156889959868e-01 -3.319779322137243e-01
9.519396782291313e-01 1.595794391188300e+00
8.194702177385538e-03 4.941345300676542e-02
5.729291158639103e-02 5.307796945910214e-02
-4.441034925477517e-02 2.418263669805115e-02
1.081868091564463e-02 -8.501001674968223e-02
-1.331090153083617e+00 -6.908107274895250e-02
7.360717324692649e-01 4.371179359845900e-02
2.026976773590932e-02 -1.674194848217602e-02
-3.351822857234580e-02 9.206676488979329e-02
6.519261135279256e-04 -1.125194734598539e-01
-2.990964544764695e-02 -6.973505244391920e-02
-6.899598717334775e-01 7.515929174932084e-01
-4.094759831218081e-01 -2.145312016964576e-01
5.527587432961080e-03 -1.824044543917442e-02
5.028908073080424e-02 -7.074947886245399e-02
-3.716319352342868e-01 -3.203417454672502e-01
-2.576700662367158e-01 1.223186074910135e-01
-1.952450259956231e-02 -4.394832028328040e-01
1.454880564392621e-01 1.192915360498439e+00
-6.940307973262357e-02 -4.600961454834732e-02
-2.528584131254071e-01 3.992010126822117e-02
9.377440499486453e-02 -1.328256932631838e-01
2.784233857873071e-01 1.227777732253656e-01

7.327970143095766e-01 3.905242109252418e-01
3.309017465991771e-01 -4.194747035522994e-02
4.169331308748469e-01 -1.366865887923460e-01
-2.272462482698050e-01 -3.810013836725427e-02
3.369835634463297e-02 -1.074740293600896e-01
-1.551140824765724e-01 -3.683687714156934e-01
3.794357516379364e-01 5.993703208343402e-02
-7.174663131280987e-01 -5.959042582059005e-01
-5.808153721019035e-01 -2.132452467964140e-01
5.034493917522251e-01 -9.394473677995425e-02
-4.175050883434053e-01 8.931342569237235e-01
5.779413684854953e-02 -3.556439849137555e-01
-6.509860914689258e-01 5.659828678124493e-01
-1.365522042628252e+00 1.409286170913292e+00
-2.064956701565415e-02 8.651629853887402e-04
-2.473307303885403e-02 -1.218019641153651e-02
4.492246233760857e-03 -3.525923942808055e-02
-1.773816534143164e-02 -1.250001174918427e-02
-4.368024941632136e-01 -1.032823851059437e+00
1.433407208307650e+00 -1.609894671722430e-01
-5.881316203009679e-02 4.476925985535604e-02
-9.181667946413202e-02 -7.022146661732984e-03
-3.133324001723568e-02 6.427074147044673e-02
1.194976734873988e-02 5.549933547411621e-02
-5.443450995264228e-01 1.026545161373980e+00
-5.882562505322360e-01 7.290271893408216e-01
6.181690955572595e-02 -2.411614217399300e-02
1.020325442600194e-01 1.862721113758220e-01
-7.890399320489483e-02 3.328182966994452e-02
2.727437040657196e-02 -1.001834498375442e-01
-7.320007852732688e-01 -2.589131407560550e+00
1.776146887457475e+00 1.467030445446462e+00
6.253418070606238e-04 -7.249473728271278e-03
2.974488584890305e-03 -6.769894755020200e-03
-4.852146802373865e-03 1.133918231986493e-02
3.429820864268958e-04 4.317613250136746e-03
-2.063736741508608e+00 1.686938015103566e+00
6.677441230935728e-01 -1.369605380968077e+00
-7.438084718729620e-03 9.658147659557694e-03
-5.438512880720950e-03 -1.422001994510769e-02
1.335423200999347e-02 -2.802927179763681e-03
1.240080800055186e-03 7.385111290623421e-03
1.549074185980658e-01 -2.592847872401813e-01
-7.029701952446317e-01 -7.120920441399522e-01
3.632067254883605e-01 1.356577886521731e-01
-1.629205900888714e-01 2.489624170093696e-01
3.245594151823106e-01 -4.728654866688491e-01
1.582040516356618e-01 4.220833466078300e-01
-5.746698264350424e-01 -7.400211641140708e-01
-6.988877535705187e-01 6.370358876218032e-01
7.548799043461517e-03 2.262883183662202e-03
-2.667371589051372e-02 5.191607693220776e-02
-4.267934813598515e-02 -4.397755178991616e-02
1.404173348604041e-01 -4.039071563640850e-02
2.336768527453442e-01 -5.291839999833096e-01
8.795067121258400e-01 9.443832621419737e-02
-3.041110428084982e-01 -1.575924434346361e-01
1.926284633321384e-02 -3.921142969205695e-02
8.456102231521001e-02 -3.462560669129305e-01
-8.688046524868000e-02 2.844942145882334e-01
-4.129923196142957e-01 8.106609210520113e-01
-6.541281960709698e-01 -4.479455344006160e-01
3.030561167956370e-01 2.905524029829166e-01
-4.481458957619995e-01 -2.412553937069628e-01
-1.164898286833072e-01 -3.963941455512328e-01
5.442430460312880e-02 1.461230881681578e-01

-6.102425314882711e-02 4.967659600637078e-01
-2.447616342700524e-01 -6.903013895690194e-01
1.378340977513741e-01 5.889000900586013e-01
-2.591056499931428e-01 -1.711993825716054e-01
3.880482698485572e-01 -4.619042509932433e-01
-3.228645805258183e-01 -2.644197680933866e-01
-1.863713059798929e-01 -9.177326785014235e-01
-1.118522967747921e+00 3.897632848353091e-01
-2.736764623103268e-02 3.003682535228790e-02
7.946568222342178e-02 6.829723431856558e-02
-1.135474784527540e-01 3.398327269842585e-02
-2.562532759905005e-02 -1.008685807169223e-01
-7.957521909066014e-01 9.472290005922376e-01
-1.137136307372130e+00 1.412253859912490e+00
-1.101703808380479e-02 -8.609962872432876e-03
3.133103988342915e-02 5.257819066027332e-03
3.418176455632404e-03 -1.467884763204760e-02
-1.466665057905050e-02 -3.213555046301088e-02
-1.539502822081720e+00 1.720983021742381e+00
1.790510327793444e+00 1.131017833932300e-01
-4.861958557299754e-03 4.343437698424771e-03
-9.547416495313453e-03 1.046744337532734e-04
2.208127668093458e-03 -5.426766261382254e-03
2.701386122016466e-03 3.786033089678402e-03
-5.198835923412142e-01 2.338088740176227e-01
-5.084963076790725e-01 -7.144656219527754e-01
1.233949923234099e-01 -3.168649965780398e-01
-2.959125474128302e-01 -2.575700127130491e-02
-1.503474619503400e-01 4.207434175898184e-01
2.980829480697986e-01 1.251363399825471e-01
-2.740792836692980e-02 -5.502135135391940e-01
-4.282394134023503e-02 -6.909892843865003e-01
1.923108781441560e-01 -1.002964007268701e-01
7.724784947063763e-01 -1.547883349209422e-01
-4.171808762234845e-01 3.400234642647748e-01
4.871650675026609e-01 1.989660396098840e-02
1.608755379917748e+00 -1.122326917624258e-01
-1.217518737292099e+00 3.870328067791310e-01
4.226500413896962e-03 -6.208899147945402e-02
-4.692757084934591e-02 4.634018309247019e-02
-2.248640483680053e-02 -2.850816857206339e-02
1.477563814108210e-02 -3.400139332222060e-03
1.164659270644917e+00 9.337235017054014e-01
2.546669466850224e-01 2.276433972389796e-02
7.753564500014018e-02 -1.002169134204868e-01
-6.079828356965900e-02 -6.139209775085558e-02
5.124342888840605e-02 -1.105836020996558e-02
-7.588212692543431e-02 -5.098971833648849e-02
1.861252495831822e-01 -1.286350044826867e+00
-8.923192686558379e-02 1.835332955402916e-02
-3.858020362535378e-02 -8.923720032510402e-02
-3.928921250694564e-01 1.378823357864552e-01
1.622849481274257e-01 -3.029225407869615e-01
-9.111126422647559e-02 -2.774772263368472e-02
6.557465707870557e-01 -7.275666069654547e-01
7.450437106838980e-01 2.456027306158648e-01
-7.767933949751732e-02 -4.468059326510408e-02
-1.206665901649293e-01 -1.052319224462165e-01
2.135925880816903e-01 -2.594103384926592e-01
5.589198568818071e-02 3.537168555184392e-02
-3.419070911859468e-01 -8.682481056768695e-01
7.798696046050834e-01 2.503737112218254e-02
-1.944361327477589e-01 4.359045595157140e-02
-5.668047772309815e-02 2.949331412614259e-01
-3.483316907077201e-01 -1.138443181115788e-01
-1.365527601450564e-01 3.381865928171692e-01

-5.238089181066741e-01 5.222392714191131e-01
-4.287925990129793e-01 -5.895914406870538e-01
5.017548226686511e-01 8.528930226048354e-03
-1.823388715943015e-01 -2.951922567218664e-02
-4.617642347226744e-01 -1.393507921537154e-01
-5.509561238326600e-02 2.517750091448964e-01
-5.153800725705718e-01 -6.336395549200750e-01
-1.151422879341018e+00 6.639913701532257e-01
-1.516933967711374e-02 -4.906418747353073e-03
-1.715836519513194e-02 1.088489678290912e-01
-7.492221353629738e-02 -6.118372313013291e-02
5.186982678034698e-02 -8.507484289013346e-02
6.945875452972201e-01 -7.478193010011395e-01
6.849395343045536e-01 3.869849820064687e-01
-5.691726793053600e-02 -4.882366588169451e-02
-1.619138476468170e-01 -2.346882209818636e-02
1.106402229036137e-01 -3.010253950714353e-01
4.378491277771972e-02 1.141850986520157e-02
-3.154139018114673e-01 -1.110874761469725e+00
5.013306743163258e-01 -3.445805675291855e-01
4.821272235341180e-02 -1.222707809172044e-01
-3.343205987454318e-01 -1.983857081961474e-01
2.201497321107839e-01 -1.035856162304609e-01
-8.346760206961268e-02 -1.715253464465269e-01
-2.231224353679970e-01 9.629539846488738e-02
-3.854811275566344e-01 -8.570552804483189e-01
-1.140397346000030e-01 2.818376196553264e-01
-4.913667951153277e-01 3.640232898243917e-02
6.855762207487073e-01 -1.255473958573226e-01
-2.670318878055751e-02 -2.308471170808783e-01
1.233531255979908e+00 7.220114797756410e-01
3.436648484143083e-01 1.881283452429446e-01
9.870228950075319e-02 -5.906658539870318e-02
-4.778965450315309e-02 -6.698790730374564e-02
4.259239408920997e-02 -1.760447072331076e-02
-4.922726560169357e-02 -8.090515911654900e-02
-8.286100306850138e-01 6.624161731888646e-01
-1.122545558036661e+00 1.257422737129599e+00
-1.975594567455524e-02 -1.061210846151322e-02
5.948742383333388e-02 2.393927524705101e-03
-1.082470913538455e-02 -1.209135146232602e-02
-4.147274658383031e-02 -4.461540375508088e-02
3.764469515787096e-01 -3.958809916360341e-01
-2.903796697679261e-01 -7.517737731520869e-01
-6.695562436789992e-02 -1.272105086644794e-01
7.189646622641841e-01 3.360366213398495e-02
-4.435157320934739e-01 3.175104528079482e-01
3.750419022475727e-01 3.177356973150404e-02
-6.870912084708488e-01 8.263182620544175e-01
1.322623004591319e+00 -6.112946221863935e-02
-3.826316979674236e-02 1.369998440392933e-02
-3.745489977895659e-02 -7.606459771029897e-03
1.054028781821542e-02 -1.995768746471489e-02
1.016085227227738e-02 3.489495297780473e-02
2.020793606218358e+00 -1.190925370714648e-01
-1.352970430615252e+00 5.973724524626557e-01
9.008614992812140e-03 -2.866173086625167e-02
-2.274433165243199e-02 1.548229229623867e-02
-1.080993550532472e-02 -9.231820708597203e-03
7.703972076265873e-03 1.105550200807398e-03
-5.477704551927455e-01 -9.345216544897613e-01
7.580173368838714e-01 1.294162083306563e-01
-1.652175725785680e-01 4.236101504528898e-02
1.573798336694856e-01 1.636835932726099e-01
-2.987604057786692e-01 6.906436348718516e-02
-4.068073521236901e-02 3.248160531954665e-01

-4.469046443528474e-02 4.302506594766669e-01
-3.181968400302466e-01 -7.393589977067971e-01
2.456295778180850e-01 7.862224799219009e-02
-2.127741466428146e-01 1.250710921760744e-01
2.903511205977995e-01 1.659212025972241e-01
3.018189073150878e-01 -1.932891841354423e-01
2.224637000271262e-01 -7.293903370700631e-01
9.330765427524901e-01 5.605318033584092e-01
-1.847783553980779e-01 -5.227447506553313e-02
-2.341370281576254e-01 3.070043574251784e-02
7.203751855762057e-02 -3.336012021872435e-01
8.829128098487581e-02 1.604056912599181e-01
1.852842399764463e+00 -5.173100178174768e-01
-6.939882353394082e-01 4.869679448191144e-01
4.535999725811504e-02 -2.382001713150639e-03
-5.618689948822501e-02 -1.073999301360693e-02
-3.063759345726925e-02 -2.378725441682685e-02
5.747980094773729e-03 1.467675498959622e-02
7.907116090223113e-01 9.718675189884469e-01
3.890615888160844e-01 2.446836272631309e-01
2.235692089145679e-02 -1.247158170116056e-01
-9.322002655492419e-02 -6.239864906396832e-02
-2.599996171351887e-02 -3.677364906737665e-02
-1.585680455036544e-01 2.817184028786954e-03
-1.553053032810155e-01 1.856253170103134e-01
-8.896672740036166e-01 8.999368670274105e-01
-2.202595683847162e-02 -7.526242957840341e-02
3.470584579583777e-02 1.517817754285943e-01
-7.055775285255804e-02 -1.151919460188748e-01
3.018173822563750e-02 -1.690534812270598e-01
-4.710147203259034e-01 -9.976726597476838e-01
1.377851994312261e+00 3.895292743730424e-01
-3.394292099978038e-02 9.076488896121368e-02
4.359010756631213e-02 7.049941251530446e-02
-1.269362551775668e-01 7.001476593628897e-02
5.425835963216644e-02 3.973492724097901e-02
-1.635035911668350e+00 -2.060813608737295e-01
-1.683147991886746e+00 1.109165577215144e+00
6.627889677381211e-04 7.848911894913607e-03
-1.583460205409636e-02 -1.615191841003522e-02
7.853832897010715e-04 -1.122488590099598e-02
3.829554739331391e-03 1.646447870847042e-02
-1.116581297777278e+00 -5.963261296169341e-01
9.122607141437482e-01 8.688479073168827e-01
2.488151172029802e-02 -3.821163012707560e-02
4.047417567951853e-02 -3.651995513229343e-03
-2.247784518132718e-02 9.833656679531325e-03
-5.871344598231461e-02 5.123862038248259e-03
-5.870278261505316e-01 -1.013363493235451e+00
7.273964142902599e-01 -1.485216195209213e+00
1.399833278723814e-02 -9.597996653056100e-03
1.607504430192718e-02 -3.989865117762620e-02
-1.311994966956476e-02 7.381234075924220e-03
2.129869977044059e-04 -1.740679377358654e-02
-4.960885753379289e-01 7.557504841148924e-01
-4.084038333441527e-01 -4.338691925398013e-01
2.011827127815979e-01 1.481497401771165e-01
-1.744629355583240e-01 -2.607138200286738e-01
-2.436980326715914e-01 -2.096621719854945e-01
-2.070082366869157e-01 2.097762108017178e-01
9.399218192447192e-01 -4.748251998257214e-01
-4.658619374110824e-01 -6.364737589969783e-01
-1.319648140979891e-01 -7.806568848321573e-02
2.925150206478661e-01 4.994896034242174e-02
-6.084500482301844e-02 7.408681378096120e-02
1.318632357061613e-01 -2.643387410511610e-02

-4.685592471419483e-01 -6.712933097065911e-01
-2.532301924063500e-01 1.272732174441242e+00
-3.270281395965008e-02 2.651490949461315e-02
-5.941282201873352e-02 -2.699366418317399e-02
4.995129972105272e-02 -9.816953747061133e-02
6.635915238797835e-02 4.480234900883850e-02
8.936269692932433e-01 8.756909326587411e-01
2.164283340937018e-01 -3.930996228955698e-01
1.942458746241795e-01 -8.839007912580540e-02
-1.431373258406250e-01 -5.586760716376018e-02
-3.318813557803615e-02 -3.635475173241565e-02
-9.991385912350607e-02 -2.008191785814875e-01
-5.096980211239802e-01 8.787396183154893e-01
-1.476467067409495e+00 -4.466510704922672e-02
3.559044873711159e-02 9.990596492472927e-02
2.341455392188834e-02 -5.146359305898202e-02
-2.958521795531131e-02 -3.781102789462657e-02
-2.890971494863683e-02 4.012468363185945e-02
-6.915142458392687e-01 1.482936379725344e-01
4.183140896377314e-01 -1.804258887500283e-01
1.936412095478599e-01 1.642624402698281e-02
-5.779762531223278e-01 1.409219456072565e-01
-4.417405848346845e-01 -3.180859960840612e-01
4.265697551428247e-02 1.242475835537727e-01
-8.638320240853118e-01 -9.440614858932754e-02
4.548984288813306e-01 -1.109858129132683e+00
4.334045953216171e-02 -1.062525764161780e-01
1.871595663501127e-01 2.310554678007506e-02
1.338863171084973e-01 7.199495634851311e-02
3.391144040913940e-02 -8.418373022024557e-02
2.061770039315298e-01 -8.623479735953237e-01
1.088603389830576e+00 3.274504372229983e-01
-1.497061828415465e-01 1.474849150758171e-02
6.495488812650067e-03 2.205567233293948e-03
1.860220195727608e-01 -1.148895618728371e-01
6.369597976783541e-02 1.289512641385790e-01
-1.012705136873440e+00 9.957827045137225e-01
-5.406159960497722e-01 1.422861545832472e+00
2.446685735389177e-02 -8.774318991474466e-03
3.360583692010354e-02 1.008962357524649e-02
1.596071242952686e-03 -1.083763231914250e-03
3.102802956218931e-03 -3.739793321915718e-02
1.035757472505006e+00 1.741529136628225e+00
-4.683018491383041e-01 -4.727689402899876e-01
-3.538714928096619e-02 3.772738492375446e-02
2.797189637626554e-02 -2.049360891447654e-02
2.941365030762267e-02 -1.154361628755192e-02
2.237258486713887e-02 2.788564731758092e-02
-1.226331065231790e+00 -1.582876628849415e+00
1.293110292294853e+00 8.493078600558618e-01
1.485826673672832e-02 9.511460013176423e-03
-4.748522907526781e-03 -1.394904634034563e-02
-3.773350714534628e-02 -6.069389513124013e-03
1.089236443021276e-03 1.304216252395026e-02
6.644018153406849e-01 -4.534899832782891e-01
-8.973105803437433e-01 -9.105606812912581e-01
6.865867975630079e-02 -9.401586002513933e-02
8.619727501230713e-02 9.870444695264580e-02
-1.309207990834266e-01 -7.911536766016010e-02
1.534288730181561e-01 5.511188437518379e-02
4.109632897643423e-01 1.257916101568957e-01
-1.218472073754610e+00 -6.287647568797131e-01
-1.756458553158609e-01 3.747413006115301e-02
6.117486203133778e-02 -7.181296149000628e-02
4.120051354262467e-02 2.281246188919063e-01
-6.587915576877428e-02 -6.894895670236229e-02

-4.555151201056776e-01 -1.549202083514995e+00
9.028195143483368e-01 7.620363815542048e-01
-2.609375215137197e-02 -1.455283187979859e-02
1.951447067827708e-02 -1.656525899896791e-02
1.377217461768081e-02 6.430884294148748e-02
2.594231059000626e-02 4.913422296903762e-02
8.658468094084130e-01 1.814960212939736e-01
-2.763600184339157e-02 -3.739339186251849e-01
1.510636243897061e-01 3.019686331327397e-01
1.590159430846702e-01 -7.510847679850160e-01
1.999712387968773e-01 3.172013318036873e-01
7.376001555598617e-02 -5.399594754586180e-01
1.073725482743030e-01 4.355864317799473e-02
1.832220771788903e-03 -3.070451040109616e-01
4.396952064412183e-01 -2.124503128787430e-01
-3.563610995305707e-01 9.140402659775585e-01
-5.951730003396327e-01 -1.051660241259339e+00
2.689808886832316e-01 6.476017442784786e-02
-7.637523486641367e-01 1.133315050556662e+00
-9.988652606933337e-01 1.867675888697669e+00
-3.086481095782029e-04 -1.616293518759662e-03
6.065349347937260e-03 1.592460904631906e-02
9.654766874476247e-03 -8.189438637763469e-03
6.772777702844696e-03 -2.073755593715862e-02
-1.477884174289535e+00 -2.131358120282475e+00
2.296246742032271e+00 -1.977119852061281e+00
-1.374858002095165e-03 4.385638143669531e-05
-3.527332103846487e-03 -2.659110138135405e-03
-1.891997893322113e-03 -3.336771844162641e-03
-3.232206068959670e-04 -2.755876728733354e-04
-2.762615172743648e-01 3.649032007246360e-01
-7.829811090827293e-01 -4.396764367299806e-01
2.630461457072494e-01 3.119443651146009e-03
-3.002390694622781e-01 -6.853528363053589e-02
-3.017269828391293e-01 2.052721956658572e-01
-8.235220791396190e-02 2.615912300478206e-01
-8.033526104367757e-01 -1.122158549219737e+00
-1.357132237978766e+00 7.481242122359028e-01
-1.109974282850096e-02 1.009662273512346e-02
-1.565508292556675e-02 2.102434258319847e-02
-1.643213724487087e-02 -5.770871064391379e-03
1.815539871097398e-02 -2.907865048421479e-02
-5.122890572027056e+00 1.526620371781258e+00
2.010640343369339e+00 -2.042234526674366e+00
7.245450989146271e-04 -3.628953580760677e-04
-1.008868895885112e-03 1.080891478512907e-04
-2.832935122322919e-04 -2.647246871855556e-04
1.944513145873552e-04 -1.315754357099261e-04
1.438969182939843e+00 1.481497101054082e+00
1.947894635061062e+00 -4.724809493026265e-01
7.185726873628914e-03 -6.298369783006807e-03
1.290811336741220e-02 -4.986071138936802e-03
-4.733272062732886e-03 4.773360608305063e-03
-1.029529343420512e-03 -7.127864888723224e-03
1.567653209716706e-01 -4.023959640250723e-01
9.090561862039577e-01 -2.858924764668838e-01
-2.461038984830192e-01 -1.113787790129403e-01
-2.317378396466909e-01 -1.876996823201820e-01
3.568466999035123e-01 -1.330518891963791e-01
-1.888473121996960e-01 2.324493877897468e-01
6.161202042342984e-01 7.931898860916302e-01
-7.629720489226827e-01 -2.528075608721972e-01
-3.953745540459424e-01 -2.369332307572760e-02
3.517699716219932e-01 1.148795164546201e-01
1.088974305980795e-01 2.077147691630014e-01
7.066074302919841e-02 3.219147046935724e-02

1.064527243437946e+00 -3.900505096095069e-01
-2.095625267231481e-02 1.049303113628349e-01
-1.861569439665541e-02 2.069180009658884e-01
-1.182048650472970e-01 -3.383660356664301e-01
2.050160343350152e-01 -2.081745107472418e-01
3.445955227391200e-01 7.250228608099701e-03
-1.437711198166373e-01 1.103333123342642e+00
-1.094159414223875e+00 1.528887594947997e+00
-1.748395696352327e-02 -1.975630562230042e-02
9.513547900369918e-03 1.141484070084314e-02
2.132023461597988e-02 -2.938120724424031e-02
6.463136430951984e-03 -2.886348448748506e-02
4.652103072596645e-02 -1.429122867623042e+00
-1.413777338654030e+00 -5.801626869497355e-01
2.326735057176595e-03 1.413983077610481e-02
-1.596121363294199e-03 -1.257528704128405e-02
2.913940703082879e-02 6.542608343107996e-03
-2.725174686985244e-02 2.001830919817443e-02
-1.752807046121524e-02 4.925065813446709e-01
2.989498108112436e-01 -4.946087025545454e-01
2.146296671854345e-01 -1.663987658047688e-01
-2.073365228598391e-01 -1.411562751133734e-01
1.789757341049842e-01 -2.596132856531043e-01
-3.887957042355326e-01 -6.975654553692130e-03
-5.157764449100056e-01 -8.143434834159080e-01
5.798609774949892e-01 -9.755238448800918e-01
1.002404700210498e-01 -3.331088659719712e-02
4.707575728687612e-02 -3.350616672420174e-02
-1.326662332336234e-01 6.531066152190911e-02
5.999565726087996e-02 -9.481426223900077e-02
-7.659282276148451e-01 -8.278114813108433e-01
9.553622998691985e-01 4.709961123406421e-02
-7.395559104978071e-02 3.497885766198467e-02
-8.711055332612702e-02 8.711118969769420e-02
-9.003571010909103e-02 -1.612561970529009e-01
-5.577675039402222e-02 1.189354904616503e-01
9.912537629050953e-03 1.890767794175032e+00
-1.244549919511750e-01 6.036054233941839e-01
-2.837056038746343e-02 4.560796474064421e-02
-9.626633843084266e-03 2.869810103751826e-02
-2.644165897849140e-02 -5.847990191000685e-03
1.859139619014270e-02 1.927975289504200e-02
-7.821154649047746e-01 1.750810251386183e-01
-6.093948426751217e-01 -7.851555015533134e-01
2.111596571169635e-01 -1.581510261119622e-02
-2.141491898540639e-01 1.369022594883972e-01
-2.018248224546912e-01 1.151877434223434e-01
1.626849755578142e-01 6.282767299066626e-02
-2.699066372468874e+00 2.151082076046028e-01
1.042737936629461e+00 1.174680906020693e+00
4.625546641053743e-03 -1.341107317686130e-03
7.249853636041981e-03 6.039044479974737e-03
-4.657069243636911e-03 3.562957211504213e-03
-1.641725527170394e-03 -3.360730001784897e-03
6.354461537206575e-01 -1.322819861007217e+00
1.722851484223147e-01 7.265938491605333e-01
-3.486472140700036e-02 3.424176448733394e-02
-8.499755526500979e-02 1.131464391618920e-01
-4.988934558835147e-02 -1.668454536238416e-01
6.490970122673977e-02 -8.250559323583286e-02
1.000862725230410e+00 4.337155035180006e-02
-8.187927825679022e-01 -2.440770920815387e-01
-1.783317569270449e-01 -1.543885002854138e-01
2.999268382708794e-01 1.767385389767428e-01
-1.600349435802166e-01 2.375112375065822e-01
8.139853143782533e-03 3.102404619067504e-02

-1.560970406930834e+00 -8.124632658370685e-01
1.365676103560406e+00 1.832384832420544e-01
-2.373509770124127e-02 -6.426651116581662e-03
9.033990372873515e-03 3.527353603962669e-02
-4.085524502092064e-02 -2.697575510096322e-02
-1.526764284489033e-02 6.059363346090615e-03
1.320101001993387e+00 9.301522144507171e-01
2.272474714617410e-01 7.071433580168356e-01
2.816092905953317e-02 -4.138238520851772e-02
-4.536478440895445e-02 -1.085783764068915e-02
-2.949507977179832e-02 -7.752202220875908e-02
-4.770348187945351e-02 -4.610920902306311e-02
1.479505479788248e+00 -2.739001857925361e-01
-2.851225802483003e-01 4.724267904350858e-01
6.570823674684249e-02 -2.451127340959998e-02
-9.544087940885687e-02 7.534053653177564e-02
-1.962835800426240e-01 -6.268604440489527e-02
3.830506837447562e-03 8.785069699476103e-03
-2.588103731221135e-01 9.418621880125477e-01
7.586192046183295e-01 3.736859780566607e-01
-6.493766434108239e-02 6.889090793579002e-02
-1.020250981155510e-01 9.913488987236109e-03
-4.452826272275288e-02 -4.228546965041389e-02
3.176123296843838e-02 1.036279492432686e-01
-2.021703408802134e-01 5.287432964950657e-01
-1.670604098028224e-01 -7.355724353266592e-01
4.733266314345583e-01 6.684193950220248e-02
-3.181211922285282e-01 6.236910895710153e-02
1.908527401592905e-01 -1.553825846153922e-01
4.805347595610960e-03 -8.268981956125246e-02
-1.869578328011770e-01 -1.036067120297040e+00
2.894162799640424e-03 8.689654575301832e-01
-7.847919498939661e-02 -5.576286470628705e-03
-6.687135512475283e-02 6.686880293731562e-02
-3.524164580291358e-02 -7.700201685398513e-02
1.412868455952749e-01 -2.742011405363902e-03
7.635080072202208e-01 -3.955485131074299e-01
-2.621254983591786e-01 -6.399120863053053e-01
-1.975122462445076e-01 -7.298158800836523e-02
4.018852322317596e-01 -2.457757764400384e-02
5.671589302173922e-03 1.665777823380023e-01
2.927322173392526e-01 -4.495313846038288e-02
9.587442214537106e-01 1.498192521722023e+00
-1.508387635339879e+00 1.954328291714853e+00
6.827218813638219e-04 -7.112864031674989e-03
-7.797733239310643e-03 -8.636244618845790e-04
2.159324451440426e-03 -2.212655912300622e-02
2.193177757975905e-03 -7.028071033969584e-03
-3.019442642467633e+00 -3.857977341268605e+00
-5.074053615915830e+00 -8.992091711504546e-01
3.038628202618993e-05 -7.691154555828564e-05
8.472355812426338e-05 2.339889047717553e-04
-9.436609601210576e-05 2.984515882582244e-04
-6.544094857459420e-05 -9.934632558918010e-05
-7.179411220063928e-01 8.369369622489057e-01
-1.061385643844819e+00 -1.705066526954795e-01
-1.008690406284278e-02 3.070664083376620e-02
-2.573669012311981e-02 -1.112189441737074e-01
-1.503860037575212e-01 -1.131895720946815e-01
-1.084241007010563e-01 5.556491541161621e-02
-1.418491646559476e-01 -9.686861650053756e-01
1.085508964859326e+00 -4.876216700652160e-01
-1.179800317504338e-02 -6.349577808743846e-02
-1.089016579782314e-01 -6.803482943976935e-02
6.710215620034399e-02 7.290353618953332e-03
-1.132343461971721e-01 5.240007393568177e-02

-1.190048398900775e+00 -4.085086582533844e-01
1.233676907573580e+00 1.688113430400496e-02
-2.277462029310573e-02 -3.880276211199670e-03
-1.439839628230054e-02 5.826203515015348e-02
-5.794156851816308e-02 -8.609088251046086e-02
-3.042220937375857e-02 -2.176605204181008e-02
-8.834752576969254e-02 8.843513599651053e-01
-3.185474536220111e-02 -3.857962129287623e-01
-4.332895243747710e-01 -4.368953359662996e-01
5.048727132170356e-01 -5.359553747711984e-02
4.578831411015876e-01 -6.419020038384018e-01
-4.004134538015986e-01 -6.091110403515808e-01
9.769295951701318e-01 -2.453906055987718e-01
-4.015088080529432e-01 -7.913877394694241e-01
-1.542130518896141e-01 -3.142375450802538e-02
2.535068244178191e-01 -6.311799492001262e-02
2.379392128074202e-02 2.892537596149778e-02
1.577534157311521e-01 -1.150075929398433e-01
1.074611804990245e-01 -6.830833672729202e-01
1.146592164496866e+00 1.688755271630757e-01
-1.000482490840947e-01 -2.618160577827008e-02
-1.331589114034523e-01 -1.554421958151928e-02
1.262350176817352e-01 -4.399342157686267e-02
5.963247446081926e-02 1.857226055427588e-01
-2.159423066891189e+00 3.770540680471546e+00
1.376467416102224e-01 3.383117932943484e+00
7.302671727975940e-04 -7.104461109690190e-05
-1.713781938751535e-03 1.039570913052304e-03
-1.491892453833113e-03 1.450654196264734e-03
5.909216536208736e-04 6.248097413875094e-04
-1.644751340171547e+00 -9.957021203913416e-01
6.025251908343260e-01 -2.902949412404793e+00
3.758231775016269e-03 3.556378612964689e-04
6.497066300391900e-03 -1.498137322976349e-03
6.271347079711038e-04 -1.459258430295227e-04
6.926349166857864e-04 -1.110589865558799e-03
1.819915660756635e+00 -1.297447571073243e-01
-3.476477381918751e-01 4.058943026889121e-01
6.286403990453371e-02 -1.828887265523711e-03
-4.628576936686806e-02 5.514308205271936e-03
-7.530907490327239e-02 4.001571858328787e-02
9.575943372676490e-03 4.322461680914071e-03
5.122010901601892e-01 1.956205227289523e+00
6.406100904424792e-01 7.703425622175686e-01
9.575380984709820e-04 -7.357840152821157e-03
-5.504497771911154e-02 3.412803886924878e-02
-3.255917508396673e-02 5.836733192976257e-02
9.155291778885017e-03 5.590003533724585e-02
3.094478382539792e-01 3.819767692633430e-01
-8.766193519171869e-01 3.369972851050810e-01
-1.025235518324105e-01 -9.600504607377232e-02
8.479806210080017e-02 1.015388063556632e-01
-2.631041812018036e-01 -1.083049981685675e-01
-1.017240271867394e-01 -1.021653358911897e-01
-2.615232029262349e-01 6.620814260756240e-01
-2.491908275295842e-01 -4.645222534747605e-01
9.623003173021126e-01 5.565292864649427e-01
-9.159650231333818e-01 -2.972501542960003e-02
-4.182693786301293e-01 3.752233975068057e-01
4.327294013181711e-01 6.250495038828269e-01
-5.436841398092558e-01 -1.069701882701368e+00
-9.241448029387561e-02 1.167919769515394e+00
-3.640160188872536e-02 -8.365383365836537e-03
-4.236325065672873e-02 -2.555205764388553e-03
9.037682917838259e-03 -2.654868274717890e-02
5.434392265293941e-02 2.035697073136157e-02



==> anc/ternarie_4445/Monodromy/start_found <==
28                                               

9.469776211763953e-02 2.682540413856011e-02
6.006436066255780e-03 5.210162961087941e-02
1.526800263888207e-01 1.688961161344110e-01
9.224003856009294e-02 -1.490905612544793e-01
-1.755333442521401e-01 -2.903165588507355e-02
1.541180216357607e-02 -1.310926765404638e-02
-4.906431631939647e-02 -9.787547730543306e-02
1.693524824403241e-02 -1.043526866261666e-01
2.956710681939092e-03 6.832695404896068e-02
3.494752035954198e-02 -3.590466080705310e-02
-2.769365355817495e-02 3.859366171279670e-02
-6.427362783602784e-02 4.402343630798129e-02
5.136174008564617e-02 2.184883207673226e-02
7.726739373447200e-02 3.858563811448745e-02
-2.987084994226482e-02 9.445178103229029e-02
1.306314169020768e-01 -1.222327681277750e-01
4.395338331911445e-02 3.060545428307812e-02
9.891095222450946e-02 1.034625124265541e-01
1.195526458126401e-02 -2.225233107326861e-03
-6.560617911550293e-01 -9.889555950767143e-02
-4.116236126009043e-02 4.091836657836042e-02
-2.569765009158129e-02 -8.005871495073365e-02
2.942903883394038e-02 -7.332443870321743e-02
-7.507355132817820e-02 2.698526716511841e-02
7.576646449140281e-02 6.927741571111806e-02
2.318028307008281e-02 5.806905832447393e-02
1.391923220087906e-02 6.391012315292824e-02
7.361074162751968e-02 5.175727023044812e-02
-7.684115410807543e-02 -2.111997573972282e-02
-2.946411021861887e-02 1.390732757908195e-01
9.788283908289716e-02 6.804304565660350e-02
-7.882905769906287e-03 7.784682290777906e-02
-6.087676971113598e-02 1.565188843697230e-02
2.267652603472652e-03 7.624758003079138e-02
2.181115975185053e-02 -4.523388208287314e-02
-1.941221848104376e-02 -1.772496328241265e-04
-9.145190185003359e-02 -5.246161372501213e-02
-8.783837535852668e-02 -2.164876604774184e-02
8.091322130470721e-01 1.006262524032895e-01
7.774023874574998e-02 8.587146905038666e-02
-9.171204590538458e-04 -6.572677575033878e-02
4.925667128840040e-02 9.324226635401311e-02
3.228543432228004e-02 8.856907049413466e-02
4.953215244148525e-02 4.854068846559113e-02
-6.171398143247259e-02 -4.047118577804517e-02
-1.011595644786615e-01 1.120006790500698e-01
-7.697518633248074e-02 3.867873550177719e-02
8.585105826280145e-01 6.205925446297683e-02
-5.671599135545041e-02 3.073231792856525e-02
3.240508869918615e-02 4.415838725797486e-02
-5.161169267838857e-02 -3.196992264533749e-02
-1.039207449923184e-01 3.023474830662627e-02
5.549117071775918e-03 8.491520910730582e-02
7.572715115534234e-01 1.466004679731920e-02
-3.315894902871961e-02 -5.623762150532496e-02
-7.029844371961212e-03 -9.531101058473086e-02
1.643316522165822e-02 5.546944768436748e-04
-6.835104927038670e-03 8.294944015124124e-02
1.028320847168926e-01 1.509572448555106e-02
5.025993427200445e-02 5.248731152739329e-02
-2.551245435178570e-02 -1.016694263393511e-01
2.666877958863441e-02 -2.021985137029770e-02
5.191302374189969e-02 2.939387668009167e-02
2.407511176739169e-02 -6.812814731485033e-02
-1.506997666335745e-03 1.870339052400597e-02
-2.395677777322727e-02 1.223577102052889e-01

6.676833470559414e-02 3.060950355998831e-02
-2.254782194709268e-03 4.625882239341982e-02
1.200005342779148e-01 2.700596513881649e-01
-6.957601069923808e-03 4.221016423250604e-02
-2.640958490430764e-01 -1.259226277944687e-01
-1.691308025781150e-01 -3.424630851015439e-02
-8.978813962241231e-02 -4.911332463349324e-02
-8.646425796620266e-02 -1.524687798024562e-02
7.600746454607649e-01 1.831907934097644e-01
6.356153415420389e-02 1.025698446322575e-01
-8.966879093431567e-03 -5.751941237548317e-02
6.168708370060607e-02 3.854288166321999e-02
-4.510189579042864e-04 -8.876539236472783e-02
1.760136967134024e-02 -2.090823208989485e-02
1.632098102859384e-01 -1.373994811338411e-01
-1.802050324371982e-01 -2.881126035893335e-01
5.346627348366034e-02 -7.182025069246348e-03
3.766888189269019e-01 1.276039785710252e-01
3.696119831713714e-02 1.098654850145609e-02
8.266075808588294e-02 4.117507683017877e-02
-3.808536493068217e-02 6.076910431693726e-02
7.772980336256492e-02 -6.941399777106706e-02
2.969682517068106e-03 1.776934287092908e-02
1.186315310068283e-01 8.951731593171261e-02
-6.752132248647957e-02 -1.595294964270277e-01
-4.561825537476795e-02 -1.641808067387883e-01
-2.048258097401031e-02 1.602501380365307e-03
5.256726224153824e-03 4.386515364171879e-03
-5.982387409261268e-03 6.178068328620242e-03
-7.973869961638026e-03 -6.366076088175818e-03
-1.718959378290533e-02 5.648281329182810e-02
-5.738544165016726e-02 5.029317802839235e-02
-2.981592696910412e-02 -2.037180260596750e-02
-1.291772347876930e-02 -8.449954616311682e-02
1.873798373360238e-02 1.418825360560533e-02
5.096733051337424e-02 -8.380653271621524e-02
4.007238871307579e-02 8.874370392906608e-02
4.834559600611066e-02 4.913332865118569e-02
-2.698290087760860e-02 -2.257876249675344e-02
-8.437813972136469e-02 4.022334476261596e-02
-8.293299729237340e-02 3.095982662408940e-02
8.409577658507845e-01 2.505706511576871e-01
-4.092051602372306e-02 -3.434432887537354e-02
-2.364718883520157e-02 -1.248401076709832e-01
-1.200841470757550e-02 -8.847754303248072e-03
-9.813418856397612e-03 3.964649479328040e-02
2.404377628329189e-02 8.194084150714426e-03
-1.400574838391445e-03 -8.436414850162955e-03
1.197739479672389e-02 -2.213652941048817e-03
-6.562197392719081e-01 -9.892892093959342e-02
-4.110172714129724e-02 4.087169973143612e-02
-2.569421945133159e-02 -7.998940746049932e-02
2.938227427890006e-02 -7.324592543635280e-02
-7.497468332288842e-02 2.696021755929717e-02
-6.128038852898756e-02 2.191295634627123e-02
2.610043429051933e-02 4.220481878179953e-02
-4.535408842478249e-02 -1.053746798624716e-02
-8.870155102827368e-02 4.800772408800613e-02
3.519584236036909e-02 7.599224694001848e-02
7.292699917317383e-01 -2.234501944857280e-01
1.995856993840445e-02 -4.812532906084558e-02
1.040844464012591e-02 -2.425609987354043e-03
-2.765526974164153e-02 1.535304628201543e-01
4.600192783785823e-01 2.286178014758510e-01
4.228960749856379e-02 1.027436156088632e-01
-3.072814225363686e-01 4.681750455180884e-01

-3.848006883426151e-02 -1.001897716137499e-01
1.021861759646113e-02 -2.242548555856165e-02
8.000557696136219e-02 3.939840392172277e-02
4.417833647061562e-02 -1.145779837220234e-01
3.727929718414139e-03 5.228212656728176e-03
-1.295558107192815e-02 1.427813334645436e-01
-9.214681940101792e-02 -4.922722547189568e-02
-8.945990822217147e-02 -1.563950763309116e-02
7.449791223250092e-01 1.648075842504539e-01
6.918288211003265e-02 9.941479072173415e-02
4.252869830271178e-03 -6.808364260906581e-02
5.460159216646730e-02 7.868012223239164e-02
2.678983609676341e-03 -6.947979686360080e-02
1.695018507462586e-02 -4.080436580718772e-02
-5.896770148124041e-02 -3.806331671387831e-02
8.043656262628682e-02 1.056527655701346e-01
9.769775508492101e-02 1.163426853420169e-01
-5.225935964335038e-02 1.804682034499355e-01
1.197252981894159e-02 -2.233038480333434e-03
-6.561308349798201e-01 -9.902108438128569e-02
-4.110079090709433e-02 4.091660778575586e-02
-2.570401525111425e-02 -8.000003858913970e-02
2.936228634983310e-02 -7.331359885946480e-02
-7.499539442793395e-02 2.702881743715800e-02
1.268151841864169e-02 1.327715574340271e-01
-9.325291452860224e-02 1.478029531970358e-01
-2.379683173456922e-03 -1.005948032990108e-02
1.164518232378538e-02 9.476848992600416e-03
9.781888140914291e-04 3.895034829874738e-03
6.078031896477118e-03 5.602793293063515e-03
-2.725692009124318e-02 -3.915829211398552e-02
3.089797623084917e-02 -9.793096584313447e-02
-2.724976713473353e-03 1.712286880229982e-02
4.087678475583151e-02 3.453153232828456e-02
1.788830516087122e-02 -2.706184917287671e-02
-5.303844575864389e-03 -7.012507860003393e-03
6.527926468674056e-02 3.372065632484549e-02
-7.826218191078890e-03 4.306583550705876e-02
1.661811404827117e-01 2.668408954942526e-01
7.238388557770022e-02 -1.014509055196191e-01
-2.601970672354112e-01 -9.467593514756513e-02
-7.479309549584556e-02 4.932533446979350e-03
-5.241202641847766e-02 3.005985932783946e-02
3.262060086848519e-02 4.319393394836260e-02
-4.767238061036453e-02 1.819311738140768e-02
-6.773918612083571e-02 2.644365401930744e-03
2.250665314710112e-02 9.088144671915155e-02
8.581755273438051e-01 3.079543408291630e-02
1.402048494375284e-01 6.793181832517062e-02
-9.442535155443992e-02 -4.662108012503251e-02
-9.844389881938998e-04 -9.897158215911238e-06
6.073064875081709e-04 2.093223088493785e-03
9.547039684248846e-04 -1.332195269825425e-04
-6.528482445970170e-04 8.096554633204374e-04
1.398568548696660e-01 -2.291599033908230e-01
2.353348617176765e-01 -1.813951169551148e-01
2.175079689569696e-03 -2.329341879677627e-03
-2.588588380760017e-03 1.480762371125750e-03
-5.139857240194562e-04 -5.954340178698505e-04
1.730765387405005e-04 -1.028992844421268e-03
3.721040648018965e-02 8.935943623419203e-02
4.916101751227071e-02 4.877760861793215e-02
-3.771223132691297e-02 1.347150296654503e-02
-2.537949452280450e-02 2.438097372115022e-02
-7.255031179718437e-02 3.967174723934265e-02
9.193730640068611e-01 1.820071715847101e-01

-9.077719989247370e-02 -5.154092518141216e-02
-8.661944682360012e-02 -2.062889625334966e-02
8.186582215277226e-01 1.207306923308223e-01
7.442593500274083e-02 9.698670224116349e-02
6.654540993405293e-04 -6.513448844109077e-02
4.699140974198172e-02 9.053318017760392e-02
7.742646384336020e-02 3.601019872846061e-02
-4.201982742009766e-03 4.812902961127505e-02
1.091870973843217e-01 2.113673799842746e-01
9.577685892264419e-02 -6.268489110445619e-02
-1.928027065823733e-01 -7.710308355419371e-02
-4.768018861509587e-02 -2.487479358607466e-03
3.821321215946205e-02 8.546191840516348e-02
4.930638198725013e-02 4.994858527090887e-02
-1.127515138519266e-02 -4.869459925826552e-03
-6.412425303403339e-02 -1.640967532310415e-02
-9.017130193667398e-02 5.484457352661681e-02
1.016280458081271e+00 2.275352918476828e-01
-6.030921530453121e-02 2.880067808734725e-02
3.078166875740272e-02 4.503519007715604e-02
1.069728009624856e-02 -1.306852677215837e-02
-1.150036024303409e-01 -2.738577769800882e-02
9.818900617560588e-03 7.095377159960348e-02
6.683406373868725e-01 -7.556516447549891e-02
-3.562636241387641e-02 -1.260185610675691e-01
3.197717742896599e-02 -1.212381874556792e-01
1.421444942179567e-02 4.306511630652182e-02
1.127949626725337e-02 -3.607703639073614e-02
-9.503483915206728e-04 2.654681119021434e-02
-1.405618448605848e-02 3.914986607846905e-02
1.195760758119968e-02 -2.224293155863589e-03
-6.560948883237221e-01 -9.888989790086790e-02
-4.115498271389317e-02 4.090027572138733e-02
-2.569558534377597e-02 -8.004962173081233e-02
2.942718105901728e-02 -7.330485433630374e-02
-7.505744753603744e-02 2.697295611644841e-02
-4.491019572333409e-02 -9.026147442465597e-02
1.516980504260620e-02 -1.651400046438903e-02
7.229298399774783e-02 3.216569185890557e-02
1.946922923335303e-02 -6.466354394922272e-02
-1.698039002891980e-02 2.107509163206515e-02
-9.679784126358316e-02 8.547373738989385e-02
-3.340119246895563e-02 -6.382812475976588e-02
-6.847218660104857e-03 -1.114206152667483e-01
-1.094967164871047e-03 8.316016155537927e-03
-3.368881017271485e-03 6.629766608860820e-02
6.387797791423097e-02 2.873884656278654e-03
2.230967520628016e-02 1.742372460660665e-02
6.233471088628447e-02 7.869723888728462e-02
3.069980483136946e-02 9.424130127606890e-02
1.041355250542292e-02 1.588829620003733e-03
-2.578208652820053e-02 5.495119019140936e-02
-1.645251298103963e-02 -2.184805369032516e-02
-7.177869826422230e-02 2.294378184419445e-02
-5.651487166549449e-03 -1.499610538298075e-02
4.504054240315344e-02 1.507682081731664e-02
-1.804870937807508e-01 7.075424038711217e-02
2.322374805820754e-01 5.257911728703569e-02
5.749271444928700e-02 5.287443286668884e-02
1.689821262410370e-01 2.132546771655192e-01
2.816166408329024e-01 1.457242961220016e-01
-8.983319371782659e-04 1.943115402208322e-01
3.473263693645815e-04 -6.613111458156304e-04
-1.314935578198633e-03 1.022047527956501e-04
1.823590984039695e-04 3.773620037353039e-04
-9.277799961433381e-05 -1.700076417177076e-04

-7.130003593111540e-02 8.551483702370241e-02
-1.087670650924632e-02 1.405250150730738e-01
6.283038863181619e-03 3.133965784833782e-03
-2.302527570410720e-03 -2.357503478905304e-03
6.072017479251574e-04 -1.088985046629001e-03
-1.335518783222470e-03 2.914683873502009e-03
-5.785159636055323e-02 2.765448007400564e-02
3.089802969716389e-02 4.398201191096517e-02
-3.826755204652895e-02 -3.661311992403281e-02
-1.054094828301353e-01 3.551499873941936e-02
8.315973506662612e-03 8.841156271748155e-02
7.461778734918638e-01 -7.148450279227417e-02
3.655585560229746e-02 8.834301078714087e-02
4.804825645686191e-02 4.840113655954464e-02
-1.539085727956099e-02 -3.748315758753835e-02
-1.103047294291831e-01 6.020860280690359e-02
-9.676386412487409e-02 4.249186401022645e-02
8.875323386646661e-01 1.858138366495239e-01
-1.646863206794535e-02 -6.085037213434465e-02
1.173385077664442e-02 -9.840219433479218e-02
4.884759623558948e-03 3.208893271947241e-02
1.709300306885568e-02 5.346287110056714e-02
9.796879113355490e-02 1.190347217382935e-02
4.776643681200447e-02 6.630387109285917e-02
-9.255038658645490e-02 -5.046015440761611e-02
-8.856885944237299e-02 -1.907429044365559e-02
7.916898893045741e-01 1.336057089216732e-01
5.904645459649966e-02 9.400687016020212e-02
5.806304358435746e-04 -6.515261146470747e-02
5.189121832507848e-02 9.054106322682114e-02
1.195182792899052e-02 -2.217389836475729e-03
-6.560428847990306e-01 -9.890887040303843e-02
-4.115650701769945e-02 4.092709443381124e-02
-2.571174517291157e-02 -8.007137665185475e-02
2.942119197006971e-02 -7.333105605090617e-02
-7.508066077236106e-02 2.699997551262530e-02
4.284802911192611e-02 8.560514769284834e-03
7.913438478295277e-02 1.746472906684055e-02
-1.106877877421162e-01 6.816830763505483e-02
1.666727534793372e-01 -6.494568042835892e-03
4.160476150468458e-02 3.918722065305119e-02
4.735016043354165e-02 1.503553097204159e-01
8.120348879064171e-02 6.956345822461113e-02
-2.357481533810214e-03 6.574018195208661e-02
-5.048942498601437e-02 4.602056264032288e-02
6.004705019161616e-02 1.361654456453691e-01
-2.452612278050233e-02 -4.780449513420330e-02
-3.749288885598846e-02 5.943337966590997e-02
-2.825505970975666e-02 -1.019484653898194e-01
2.754611293932094e-02 -3.209495309485141e-02
8.594068375920302e-02 4.934013021789706e-02
4.058588716096460e-02 -1.010840456239009e-01
-7.916571779446092e-03 3.783545283324168e-02
-4.126510531723777e-02 1.581901549954613e-01
8.373227104470377e-02 2.893884100017178e-02
5.002482907910551e-03 4.668645904276811e-02
1.710046014957407e-01 1.993475227317187e-01
8.575846109138423e-02 -1.941491496528339e-01
-1.946011154263797e-01 -4.764310198892632e-02
7.661269827495402e-03 -3.213638510928356e-02
-6.038020347652030e-02 -9.893076756393283e-02
4.529859062970872e-02 -1.445788417788936e-01
-2.012127716422356e-03 1.175299694755182e-02
1.242453149022916e-02 -1.155581063745850e-02
-1.058354887022535e-02 7.346124750831210e-03
-1.576395533300828e-02 8.133176915033307e-03

-6.807503498600094e-02 -1.405126660151398e-01
2.423907761658307e-01 2.037364863162519e-01
3.070216983028968e-06 2.548724423939552e-04
5.115814436539521e-04 1.397344024313467e-04
1.482350422235895e-04 -1.127600339873528e-04
-1.145697772155094e-04 2.088942114938191e-04
1.389881941413439e-01 -2.306960640062352e-01
2.297811510699017e-01 -2.073597290142935e-01
2.131045930052780e-03 -5.433118941065281e-04
-1.400317773308863e-03 -3.845491487563737e-04
3.869499619123990e-05 -8.916562636848405e-04
5.591551920184965e-04 -4.582042140667168e-04
-4.608454620761714e-02 2.369040595818652e-02
3.357801163197750e-02 3.928002863171211e-02
-4.975956006978166e-02 1.405313652087601e-02
-1.202116909212873e-01 -4.682703847328262e-02
2.693080887133247e-02 1.201208655709279e-01
1.065980621397159e+00 1.994191558450622e-02
6.451014935533353e-02 4.680952670733982e-02
-9.107681087222782e-03 5.560721194338128e-02
1.496752287171911e-01 2.007931453202616e-01
6.442638982405892e-02 1.569956118043435e-02
-2.164981658898779e-01 -4.648634959724741e-02
-1.073237199853962e-01 5.555038346428993e-02
-9.114098778619449e-02 -4.903994326008156e-02
-9.268632866121168e-02 -1.472665642522802e-02
7.395287851632028e-01 1.239154701767459e-01
5.233757873265794e-02 1.044288249296524e-01
4.186016617496775e-03 -7.640824421963577e-02
1.021058568533744e-01 9.343985286658971e-02
-4.027296244467637e-02 -6.797128767088981e-02
4.336768606789830e-03 -2.480689784615235e-02
1.714650938003545e-01 1.106126963552686e-01
1.696594009777708e-01 -2.557521149537040e-01
-8.339524922361306e-02 1.097768422593244e-01
-3.931157356321561e-01 4.156054963114761e-01
3.881646261118123e-02 9.077116512923095e-02
4.899321455559207e-02 4.921082935841724e-02
-3.498601415899542e-02 2.047605482032391e-03
-5.604595275034169e-02 2.178853811188895e-02
-6.716518474031083e-02 3.546324565384740e-02
8.509729250629504e-01 1.713880376220028e-01
1.065025684893512e-01 -3.627047823290031e-02
5.716700997518719e-02 2.448174264962034e-02
-2.206331214940956e-02 4.977842031276668e-02
6.693247620333394e-02 -1.269641281737953e-02
3.294269863245538e-03 -2.988840727445012e-02
1.450492916637665e-03 2.117597562737263e-02
-2.698000366851186e-02 -4.356919006586112e-02
5.312576046681661e-03 -4.056595694023504e-02
-4.714705427303478e-02 -5.908197038744302e-02
4.044137378765580e-02 2.910145242231539e-01
1.735008655020023e-01 -3.531432677753886e-02
1.866506659567876e-01 -7.628483453514247e-02
-3.694210660525944e-02 1.275608510768729e-02
-9.121636417553523e-02 1.800507430365934e-02
-6.597402491642325e-02 2.742761934340282e-02
7.050620322990519e-03 -5.373031879869200e-02
-2.624877563774898e-02 -1.066771381102961e-02
-1.469165341320206e-02 -8.267117597449623e-02
1.192616685154714e-02 -2.195936002846070e-03
-6.559681872918292e-01 -9.919345885964875e-02
-4.107454200222339e-02 4.103126084856661e-02
-2.580180377093806e-02 -8.003441429107432e-02
2.931581191637182e-02 -7.343604805323667e-02
-7.503287007812527e-02 2.716822278656875e-02

3.033754228471823e-02 -5.840828872691275e-03
6.819630622083479e-02 1.272581048153084e-02
-1.916154197414645e-01 1.110504082207011e-01
2.398951012409195e-01 -3.172411143393948e-03
5.162092846306021e-02 -5.833365237851799e-04
1.082183964421519e-01 3.598062256791206e-01
-2.793890018755817e-03 -7.843810995039895e-02
4.226635316445070e-02 -8.469533273286514e-02
1.438557605976903e-02 5.313283495056297e-02
3.507712778179849e-02 -4.485839146863539e-02
7.651637517974540e-02 -4.554650306972397e-02
8.198978729050441e-02 9.739479506041743e-02
1.149990744649107e-01 1.596886956745399e-02
1.754419743501209e-02 4.740812624889426e-02
3.782889309266361e-02 9.541285392539225e-02
2.437761296207293e-02 -4.739555364050749e-02
-7.669065243971419e-02 -5.184147137854947e-02
-8.906614485296099e-03 -7.428012465000088e-03
-3.029114404953017e-02 -1.046370726924618e-01
2.556169470990635e-02 -3.863400909767219e-02
1.058730825848965e-01 1.660029158356833e-02
1.738830164059495e-02 -9.786105966838518e-02
5.902143352587482e-03 7.179026604623714e-02
-3.449551275732389e-02 1.350994906732286e-01
1.196640196527904e-02 -2.205681711348062e-03
-6.561211558325156e-01 -9.898284199745620e-02
-4.111900136766625e-02 4.091101962810021e-02
-2.574654456174949e-02 -8.000789553709946e-02
2.938624353221087e-02 -7.330043946075158e-02
-7.501434754208554e-02 2.702115451940074e-02
-4.877301055602882e-02 -2.485186683180692e-02
-6.573876335869079e-02 -1.150626323774874e-01
-4.279365689913692e-03 -8.158280321404913e-03
-2.726480705359638e-02 1.433960674526468e-02
1.581557227517641e-02 7.161721353320522e-03
1.582532773182421e-02 1.127068678621417e-02
6.265020389840464e-02 8.533905051520230e-02
-9.778948197988087e-03 7.574275235759483e-02
3.428414065668430e-02 7.797440408903417e-02
7.934284303769051e-02 2.261937406490325e-02
-7.693989811705755e-02 -2.832686508651694e-02
-2.522213072853496e-02 4.421956274614949e-02
-6.076420425956611e-02 2.118765974953004e-02
2.790644668307414e-02 4.302423347047041e-02
-3.535239959529294e-02 -3.928586149921896e-02
-1.125413536440862e-01 4.520249046714694e-02
4.057036691527147e-02 9.899090432446822e-02
6.769283120565384e-01 -2.440231612344689e-01
4.072899952224810e-02 9.001971876506872e-02
4.844751603303751e-02 4.977609484627850e-02
-8.772819918095295e-03 -4.819145761179053e-02
-1.069845735948482e-01 3.343740287288001e-02
-8.175395744710080e-02 4.886680642654772e-02
8.047432191912590e-01 2.351509609241042e-01
-9.221163016906120e-02 -5.304459783142890e-02
-8.940252165353901e-02 -2.211163762769068e-02
7.750322087092706e-01 6.129047294327747e-02
6.570347105438577e-02 8.824264951746953e-02
1.118698525365030e-02 -6.005730593090459e-02
5.871662158135819e-02 8.003056206939943e-02
-1.891374455429535e-03 -4.055143024327612e-02
-6.950361472609514e-03 -2.509512995728318e-02
1.155338214670648e-01 1.495522586125429e-01
8.652477213064081e-03 5.310012215502915e-02
-1.515067796505166e-01 2.500167075294728e-02
1.465810971243651e-02 -9.347770100797119e-02

-2.575775803836623e-02 2.494187059508983e-02
3.299852775849042e-02 3.860590421108229e-02
-5.179201955999219e-02 6.855275049552520e-02
2.546914019544345e-03 -1.675038244461012e-01
-1.529172998623404e-02 1.220309425364288e-01
1.165939359503692e+00 2.763146191047490e-01
1.370522611215855e-02 -1.035520568311894e-02
-5.759197920406298e-02 -5.761690113225121e-03
6.293833300946061e-02 2.059473237661668e-02
-2.279479736073916e-02 -7.131445107918055e-02
-7.229324227948898e-02 2.190162536472222e-02
3.339145116217142e-02 -2.494557252451068e-02
-6.654802111206311e-02 -5.291449099322700e-02
9.783344737922522e-04 -5.621062212250502e-02
-7.573155706928164e-02 -2.065130492907186e-02
1.283323459864693e-01 6.184120382594503e-02
-1.384733567382988e-02 -1.096674351435138e-01
8.319546240942463e-02 -1.688704205247592e-01
8.514411145392001e-02 5.483966133669525e-02
6.357599144177840e-03 6.404819643842131e-02
5.194842668920680e-02 1.440708049105419e-01
4.076962841016966e-02 6.476798105452275e-02
-1.348579804335558e-01 -7.595271331160437e-02
-9.379564231925187e-02 1.495062226857928e-02
-8.327341746937669e-02 -5.502763818544442e-03
4.041030989330823e-02 5.013055501261940e-02
-2.144679410591408e-02 -5.361925964648575e-03
-8.476174415160945e-03 5.086641929429582e-02
2.305694090405139e-02 3.529776752268429e-03
3.934130702192130e-02 -1.248562879841709e-01
1.308251819552578e-01 -5.340523887952169e-02
5.660244680973704e-02 1.304042580540725e-02
-2.199542998379315e-02 4.502213705071929e-02
5.495885921927868e-02 1.608306325296350e-02
-7.905265868328482e-03 -2.872330703094857e-02
-1.788100218057379e-02 8.534303377673687e-03
1.435128633908746e-01 -5.925162715933891e-02
2.245064081234530e-01 -5.419890883854240e-02
-2.361734428332261e-03 -4.231517256961791e-03
1.319103811398897e-04 3.569085204736185e-03
-1.898987597850622e-03 5.307622058854198e-04
-2.851867406602347e-03 4.306731608972826e-05
4.145802710540063e-02 9.391975366735932e-02
4.918012076150897e-02 5.065065445824610e-02
-1.199696093553449e-02 -9.831556280219485e-03
-8.304005529629675e-02 7.745838798283462e-03
-6.262743837479283e-02 2.349123543518629e-02
7.362284026704335e-01 1.362777352179334e-01
-4.468310537993586e-02 -6.814048716284081e-02
-5.712423948334373e-03 -4.762895625774451e-02
1.848297677978559e-01 2.149264688937673e-01
4.423097915851270e-02 4.286101852436748e-02
1.036003991573274e-01 1.833101425624227e-01
-3.229080479811299e-01 3.998651380866431e-01
1.195462341905944e-02 -2.236041393939011e-03
-6.559173276522194e-01 -9.874234391074520e-02
-4.124316265513611e-02 4.092401563830491e-02
-2.563992244779077e-02 -8.013663458774405e-02
2.952912686601601e-02 -7.338793306362791e-02
-7.518999968380770e-02 2.694782143222012e-02
-9.492158755453839e-02 -5.527967249334796e-02
-9.258034732743636e-02 -2.447362117456019e-02
7.286498474993767e-01 1.627433958619155e-02
6.687996842111905e-02 5.486663452258363e-02
-3.357159396001260e-03 -7.490764885393002e-02
7.197174529655435e-02 1.008035379801467e-01

3.216634984290904e-02 8.914340214501328e-02
4.957200362557178e-02 4.881077346220476e-02
-4.124794929424777e-02 -2.708100660937536e-02
-8.188238390774255e-02 7.974016042874314e-02
-7.731417448798353e-02 6.410555342839952e-02
9.272569613283704e-01 6.398496674533560e-02
9.675532731128163e-02 1.982614555020959e-02
1.938460751697042e-02 5.529632100196282e-02
6.749105601544829e-02 4.863650492579544e-02
2.536006031982035e-02 -7.745467777551730e-02
-6.147428634259917e-02 2.000842112213702e-03
1.173767726652658e-02 9.169846002954166e-02
5.512797434525638e-02 1.464376790206933e-02
8.667004027675912e-02 3.411080915857920e-02
-4.300180221251964e-02 6.397042340911287e-02
9.673844503679714e-02 -5.719426582257351e-02
4.149488786689531e-02 1.333460432110826e-02
5.289167506235031e-02 4.259588491734802e-02
-5.223626464400615e-02 3.564402293389577e-02
3.404203267339054e-02 4.504469239177901e-02
-3.791900826205807e-02 -2.595219293472469e-02
-9.774518412706325e-02 -1.310250056384246e-03
-1.231434497252495e-02 9.713030796867238e-02
7.955271866812060e-01 1.510103699348735e-01
-4.432892659303372e-02 -9.388102235377087e-02
1.808096320478907e-02 -8.621864860736577e-03
3.448221369683702e-02 3.815222095274696e-02
4.231903990934085e-02 -4.695413744773047e-02
-8.425599265137643e-03 1.060299715128672e-02
-7.453727112100801e-02 8.232926075346129e-02
1.195481223296774e-02 -2.226362013003682e-03
-6.560680958515093e-01 -9.891915070142671e-02
-4.115143647298694e-02 4.091869460333655e-02
-2.570836417365117e-02 -8.005259640653496e-02
2.941647670336167e-02 -7.332220659943241e-02
-7.506358428275915e-02 2.699531454264606e-02
8.325945088719634e-02 6.910468218913524e-02
-3.356690527410061e-05 6.599964927637700e-02
-3.364444828757683e-02 7.862499123556854e-02
6.534036304108966e-02 1.080202933827017e-01
-4.584982065656788e-02 -7.003545414726765e-02
-5.006469721603524e-02 8.646987622316270e-02
-9.160376401737318e-02 -5.232486923504325e-02
-8.800951078661816e-02 -2.140745194689672e-02
8.050844686804279e-01 1.029788633697466e-01
7.570351124981628e-02 8.577924860699387e-02
-1.060105105447038e-03 -6.534855184259628e-02
4.940602145976655e-02 9.266434975467906e-02
8.945477383876141e-02 2.480131592364556e-02
3.123383262098650e-03 4.571429626108943e-02
6.210252772077443e-02 1.219779483135469e-01
6.726821321708870e-02 -6.494501824137575e-02
-1.025620684091028e-01 -4.196753509457175e-02
-1.698984351924977e-02 -1.075634481941804e-01
-2.973961695974629e-02 -4.781431878778208e-02
-7.533050465855987e-03 -9.335400317226537e-02
-9.890561216662423e-03 -4.254357178178838e-03
-1.462305375333675e-03 8.883453786512184e-02
8.240169295651513e-02 6.767067910596346e-03
3.994548054018715e-02 2.405907880503880e-02
-3.392984246733147e-02 -1.025927644077655e-01
2.336070402269778e-02 -9.258952374371010e-02
3.949365589048063e-02 7.231685443319004e-02
3.196826088608362e-02 -5.081696016877227e-02
-2.053309700961518e-04 4.888782224488032e-02
-4.266843770652256e-02 9.082045023868815e-02

1.195299557353537e-02 -2.228600572559216e-03
-6.559884155892355e-01 -9.885311214408027e-02
-4.118617932524840e-02 4.093317577773015e-02
-2.568698460272567e-02 -8.010363505164811e-02
2.945436472038525e-02 -7.335395764043037e-02
-7.512312159678836e-02 2.698322444308737e-02
-5.479700876779017e-02 -7.312505075885194e-02
8.476424401968710e-03 -8.499709853725088e-02
-5.071235629255567e-02 8.062769272156911e-02
9.270710435594567e-02 -4.394266771169848e-03
-8.474450149031042e-02 1.968132289838908e-02
-1.338112853694239e-01 -6.666384334852016e-02
3.961391111276115e-02 9.290438578712949e-02
4.860693150617765e-02 5.049000618374375e-02
-1.738854620971441e-02 -1.783531533270891e-02
-7.110371707318724e-02 2.871759477525619e-02
-7.413265138167439e-02 5.569174087444414e-02
8.276971897993086e-01 1.594011549487088e-01
-5.579089058253004e-02 4.041261149600368e-02
3.011247242708946e-02 4.455049305682386e-02
-5.934890810515587e-02 7.616876585575942e-03
-4.882713362274158e-02 2.360250242799521e-02
-1.897807156669742e-02 9.869449504218421e-02
7.844680305821813e-01 1.914643428680299e-02
-9.249805139208767e-02 -5.301477573720679e-02
-8.890867822990983e-02 -2.210682390092554e-02
7.910873854345382e-01 8.674768733934760e-02
7.290741534059618e-02 7.599018546092112e-02
4.273256615715417e-04 -6.311109789075137e-02
4.981332979661580e-02 9.325772358458029e-02
-1.749314952236503e-01 5.362563063989223e-02
1.297895929561130e-02 3.707771981031797e-02
1.293710157733832e-03 -5.686802937001456e-03
-7.233717275028702e-03 -2.118098141957063e-03
1.380439198754379e-03 -1.035038078893829e-03
-8.249842443155922e-04 1.307330071277185e-02
5.940701951553215e-02 5.049185868434155e-03
9.604046812494325e-02 3.185055936140379e-02
-4.662575264050349e-02 4.731743319891213e-02
7.285711655495690e-02 -3.399312828999254e-02
2.633493129682939e-02 1.856747201915815e-02
7.521277594082959e-02 7.440623853960453e-02
4.538821510991874e-03 -9.284958030851807e-02
1.291281008564480e-02 -2.989794252891640e-02
1.011372146952064e-01 -2.022832649033679e-02
-2.930804019113314e-02 -7.929739686437950e-02
-3.277486868509896e-03 1.186268479715230e-02
1.177381091790927e-01 9.197197336443473e-02
1.082691474939259e-01 8.258628419970165e-02
8.290957417020049e-03 7.627601610456752e-02
-3.308267929876659e-02 2.633346536417309e-02
-4.195833102877514e-03 6.648064823567025e-02
-8.230017016193747e-03 -4.016578708126287e-02
-3.661340865753175e-02 -1.496949887292310e-03
-2.827133244138869e-02 -5.437680826452862e-02
-2.225525180462646e-03 -8.094171258026166e-02
3.959937729890006e-02 2.432563164675742e-02
-1.145553988932289e-02 7.733986878077673e-02
1.695988705454531e-01 5.179714202823245e-02
2.736034555820957e-02 1.858016914539175e-01
8.783191217016406e-02 1.681092759981412e-02
8.052526351134603e-03 4.391306833302198e-02
1.170254505434822e-01 2.401374266467466e-01
1.572389855817640e-01 -8.857794019680033e-02
-1.937258757822948e-01 -8.647352951493276e-02
-1.847581249534630e-02 4.918361565249855e-02

1.435249488765254e-01 -8.202390015236959e-02
6.089001507520831e-02 4.943543781171413e-02
-1.164769440513546e-02 8.967643921660915e-03
1.923303094571919e-02 5.274505098956888e-03
3.141232241218232e-03 -6.796199303063811e-03
-2.387254296099712e-03 5.019399556766040e-03
-1.279216786556603e-01 -5.767822257172924e-02
-1.070935896745075e-01 -8.480443324355695e-02
1.482413600442663e-02 -3.887497038942173e-02
7.348098065534190e-03 2.776933746190013e-02
8.601471904775572e-03 -1.465175684410505e-02
2.310718724099858e-02 1.496619252871187e-04
1.234214151992283e-01 -8.107520145969953e-03
1.481434932066332e-01 4.870706119774385e-02
-9.219158144744380e-03 1.451900756131314e-02
2.530358472158651e-02 -1.692955760146754e-02
-2.756280337487773e-03 7.846225949013921e-03
9.707050508527756e-03 1.691263867868351e-02
-8.967853490280012e-02 -5.390194464942404e-02
-8.606334021393748e-02 -1.697092655490486e-02
7.637928428190316e-01 1.585195439270995e-01
9.111151796215530e-02 4.256796627159724e-02
-2.556814122776277e-02 -5.870376282542409e-02
2.197199024175692e-02 5.790336582321314e-02
-4.128769247128075e-02 -5.866528649090989e-02
-5.803287410048437e-02 -1.594839517333354e-01
-6.852566912785410e-03 -9.251680985590448e-03
-2.375194291517222e-02 5.775901401798548e-03
6.231283617567546e-03 1.489805752217722e-02
2.556709294686763e-04 1.216248868692186e-03
-3.324784208656215e-02 -5.783278081067629e-02
-3.560895538223369e-02 -5.680073162225546e-02
-1.174169201573810e-02 1.185578178859549e-01
4.102433287295395e-02 1.323955590013511e-01
1.346186724398426e-02 2.287233651541857e-02
-8.792641635358747e-02 -1.719304585938224e-02
1.196405783511567e-02 -2.222373189123122e-03
-6.561309571872169e-01 -9.889372152388813e-02
-4.112509867891256e-02 4.087791125230601e-02
-2.570112944301558e-02 -8.005429583273588e-02
2.940809951009437e-02 -7.327547093630289e-02
-7.503580200105583e-02 2.696500723157649e-02
7.292839892929014e-02 4.761508428907626e-02
-2.824733550647381e-03 5.104238319451056e-02
1.314677150876488e-01 1.956730517298856e-01
1.018483551160240e-01 -1.805913088907467e-02
-2.100974339322505e-01 -4.630255294733671e-02
-7.015560428724217e-02 5.168995232253897e-02
-5.760313577293303e-02 2.283851034761950e-02
2.965420880144672e-02 4.246427568794254e-02
-5.582998095050425e-02 2.091177805774617e-02
-7.676777205794012e-02 2.336354464747245e-02
3.142820182628549e-02 7.084358692675051e-02
7.993158587537864e-01 -1.783839505443442e-01
3.974535611072924e-02 8.873547432857566e-02
4.875566389016722e-02 4.943760514018893e-02
-4.985819439134911e-02 3.563579115997006e-03
-3.842617472488406e-02 5.044897860080483e-02
-8.884427161673422e-02 2.250448645442056e-02
8.668631882368174e-01 2.567404570105484e-01
-1.305746163102064e-02 -7.046452714519921e-02
1.989843265928212e-02 -1.586203990231977e-02
7.798840784597842e-02 -3.174737556186044e-03
7.667775553328483e-02 -1.889064737959310e-01
7.910129808762283e-02 5.292049694174093e-02
1.317252995194611e-01 4.240448287370148e-01

-3.746119656973397e-02 2.399938076326385e-02
3.581697620533902e-02 3.783987875082233e-02
-5.124074641386762e-02 1.882832335410979e-02
-1.035787626717974e-01 -8.525781879956915e-02
3.209914781934779e-02 1.499009217489668e-01
1.204339875558349e+00 1.993703213782545e-01
-2.778535742198619e-02 -1.168675305676334e-02
-8.002236890442566e-02 2.011956228664497e-02
-6.531646687366598e-02 9.247003012068257e-02
8.617992630215536e-02 -5.689762008718070e-02
-3.988186551414274e-02 -1.000864630083239e-01
5.876840386850493e-02 -1.040404225508074e-01
1.196408312990666e-02 -2.218552278173715e-03
-6.560257020730662e-01 -9.897602544844394e-02
-4.115251408082488e-02 4.093509823370572e-02
-2.572103805980026e-02 -8.002794877183689e-02
2.941162376837776e-02 -7.335865813638733e-02
-7.506212798295661e-02 2.703960348525962e-02
3.910342224897129e-02 9.307117289200910e-02
4.876966867168776e-02 4.949542666910765e-02
-3.425592637302411e-02 2.021885253187623e-03
-5.081365170634960e-02 1.443687979434311e-02
-5.111466207183021e-02 2.434331957854862e-02
8.035896772278007e-01 1.287624676615327e-01
1.331106535590998e-01 -6.848668231710248e-02
9.476951837047431e-02 -3.228716491635079e-03
-2.756994070034427e-02 1.761367740073161e-02
3.589619983824011e-02 1.540167120339421e-02
8.152402209066529e-03 -1.167128394464762e-02
-7.527625872281689e-03 6.972601175202516e-03
-4.981830458119434e-02 -2.937581964872343e-02
8.524625993128851e-04 -4.360938836279989e-02
-2.025335252205901e-02 -5.151876513518427e-03
1.269908744269969e-01 1.420125571981367e-01
6.368413066017792e-02 -7.477781971506393e-02
2.184455395539761e-02 -8.767923802794228e-02
-5.416033646486731e-02 -7.248871872222325e-02
-4.052387073638212e-02 -2.436884569720004e-02
3.505888683151808e-01 1.135219107633927e-02
3.683321789794834e-02 -8.550814430442888e-02
-4.112847929638599e-02 1.779213171080078e-01
-3.553493693224293e-01 2.141927394245877e-01
-2.191615942709802e-02 -1.870839315846948e-01
-1.734690239378554e-03 -1.973835665391505e-01
-1.570372817759584e-02 9.435166051484797e-03
7.755666292788088e-03 3.123739107097295e-03
1.274604741724065e-03 4.644984418334656e-03
-7.222306678560792e-03 1.273771882263494e-03
6.405247318557233e-02 5.088160677093857e-02
-5.956218109404417e-03 6.136941837342453e-02
1.688224938037131e-01 1.843874484795543e-01
4.971535922968836e-02 2.080039811016001e-03
-2.325336904744860e-01 -4.073131639193605e-02
-9.746573415484421e-02 5.378232768291436e-02
-9.757884635461678e-02 -4.314845919995680e-02
-9.735411380116461e-02 -9.290836381286522e-03
5.335945410320241e-01 1.311181642947493e-01
-5.871092675695081e-03 1.353623673962676e-01
6.066693273073086e-02 -5.205295558390302e-02
1.014582182208725e-01 1.360225575581157e-01
-7.309645741149934e-02 -7.259125425898148e-02
5.230126667761796e-03 4.000808278430643e-02
4.285488248379753e-03 7.278836769738489e-03
4.051295720207115e-02 -2.107938818256718e-02
1.347718274473306e-02 -1.197659862030694e-02
-2.993239632702049e-02 6.936783408121371e-02

-6.461535182225105e-02 -5.523835581907277e-02
3.419836387812594e-03 5.175020531074881e-03
-3.822640857968544e-03 3.742711206690556e-02
1.574482749080464e-01 -6.595799173096938e-02
-3.883750680197396e-02 -8.661418091757425e-03
-2.904257450261986e-01 3.248358620731260e-02
3.842555230140452e-02 9.191467088986167e-02
4.858956355313070e-02 4.883068921512079e-02
-3.042354784731501e-02 8.841044003990991e-03
-5.444102052115182e-02 1.062336501763258e-02
-5.622597411666707e-02 3.396751147455840e-02
8.392080426204834e-01 1.354223616740620e-01
-3.851964413824962e-02 2.536151123214119e-02
3.678230782068893e-02 3.867899151211028e-02
-5.563469782288339e-02 2.380560216416455e-02
-9.340962343407648e-02 -1.009931992465376e-01
1.006828782346226e-02 1.415352239637265e-01
1.130123725268675e+00 2.214016686002118e-01
-9.426239954951651e-02 -1.765329304114216e-01
-2.183897485506612e-01 -4.074130274911273e-01
-4.882628171286173e-05 -3.842831180544494e-04
7.214161377838216e-05 4.746518169486378e-05
-3.578042218699173e-04 5.134326961842459e-05
6.561081252381863e-05 -1.991038877437777e-04
-1.574703143903600e-02 -7.317394304372891e-02
-3.767043777906152e-04 -4.730874784703159e-02
1.546294174846912e-02 9.156182357467152e-02
3.326281260211433e-02 2.062530747923765e-01
1.593965208239677e-01 8.639306098767002e-02
2.226621424812810e-03 1.697535703484390e-01
6.263614793402307e-02 3.985704761378066e-02
-8.901446293300558e-03 5.363187186276830e-02
1.722380800212542e-01 2.806212491546532e-01
4.310485949154175e-02 -5.286128666447003e-02
-2.609017808471018e-01 -9.164570185525536e-02
-9.752096290647787e-02 1.600649578470664e-02
-1.198591552517094e-01 -2.236178690624033e-03
-3.033422804801019e-02 -2.092449781942570e-01
-8.003714623683471e-04 -1.243786804916515e-04
1.116252040643488e-03 4.246261326784311e-03
2.638109788750462e-03 -8.004475209588634e-04
2.933646242322682e-04 -2.659290273138755e-04
-2.907373278422596e-02 1.088830929036590e-01
-8.635677012017563e-02 1.100205195103112e-01
-4.017099456232991e-02 1.065852228344090e-03
2.345562266631509e-02 -7.611511127981093e-03
9.928801317833724e-03 -2.257923866195008e-03
1.445450492697533e-02 -5.361493061666682e-03
-9.016514502300642e-02 -5.990716918534487e-02
-8.536694832966207e-02 -2.344944607616768e-02
7.757746263735407e-01 3.048143582797231e-02
1.199341393261320e-01 7.734380045606666e-02
-9.243365655472483e-03 -9.402410607831747e-02
9.138330117873845e-02 4.807553679715600e-02
4.230605864935153e-02 -2.383535325936352e-01
1.057957522757707e-01 -1.410115267409368e-01
1.036814363161851e-02 -3.860345897833038e-03
-6.991809136842847e-03 -7.394574951594970e-03
-1.750778673364742e-03 8.784532441873725e-04
2.659832235391161e-03 8.133292496598978e-04
1.200481164871336e-02 -2.198332311137666e-03
-6.561332797449683e-01 -9.883401871727100e-02
-4.114399668238827e-02 4.085383319644190e-02
-2.565199348025423e-02 -8.004906868832970e-02
2.939281787974874e-02 -7.328054807398750e-02
-7.502712666632413e-02 2.693454106577092e-02

-5.277980261190596e-02 -3.434267934170738e-02
-2.854021854494105e-02 -9.480330652357925e-02
-1.920602273987714e-02 -8.383456139661873e-03
-9.105834251137635e-03 7.488896827392193e-02
4.481192422293300e-02 -3.271987707834713e-03
1.651539355676514e-02 -5.971403868294826e-03
1.196987437518895e-02 -2.214313709739025e-03
-6.561206531480617e-01 -9.891808804360988e-02
-4.113175093131809e-02 4.090072920970760e-02
-2.570028607543965e-02 -8.002682129694529e-02
2.940672666204224e-02 -7.329841511857393e-02
-7.503049407166655e-02 2.698282543009152e-02
4.022094496015292e-02 8.880860430074859e-02
4.872057624878517e-02 4.942440556136379e-02
-4.198427804903895e-02 -3.161948687918925e-02
-7.761219546818457e-02 5.012382764798380e-02
-7.619624040166326e-02 3.778992529471082e-02
8.485510200211290e-01 2.566625679460057e-01
5.920417816569538e-02 -9.393773701615852e-03
8.643005705160003e-02 2.512611143071098e-02
-6.424489107987193e-02 7.578371606715391e-02
1.285476195909568e-01 -3.200797441960838e-02
-2.010096817416108e-03 1.770980112760055e-03
5.166251122941386e-02 1.167807839673828e-01
-2.154304550010697e-02 -1.318951231643609e-01
1.917525962144630e-02 -1.660981447435955e-01
-6.410049744167561e-03 8.950892416495538e-03
1.618117441619701e-03 2.063188581715116e-03
8.753381418966194e-03 8.779986671061366e-03
-6.292299521920929e-03 8.050088093159158e-03
4.246830555607223e-02 4.929821874207015e-02
-1.853092778440724e-02 5.464482218703260e-02
2.968793322314230e-01 6.033984200985133e-02
1.735548733222825e-01 -2.042108629987737e-02
-2.211299823486101e-01 1.398508444730474e-01
-3.099896905095220e-02 2.120506927896875e-01
-5.854393833693575e-02 2.209375034507734e-02
2.932153708218617e-02 4.153295261943359e-02
-5.080317045192418e-02 -1.344539638451113e-02
-1.032854890312846e-01 3.373236316367267e-02
3.987256318064431e-02 8.641268872287454e-02
7.709352119514189e-01 -1.831241134686608e-01
-1.170910152691263e-02 -8.675662784552997e-02
2.141579907606318e-02 -2.784714349228029e-02
1.885669122324588e-01 7.543961609544114e-03
2.200096949316083e-02 -2.221762579894752e-01
5.664190492798485e-02 7.332071157645846e-02
1.295204533111393e-01 3.184341659827942e-01
1.051210127471146e-02 2.079592648437733e-03
-2.979598500124911e-02 1.712633477015586e-02
-1.720844930404764e-01 2.693516092045544e-01
-7.758958141658094e-02 1.583902568001443e-01
-1.238275532945143e-01 -1.819115688490932e-01
-2.212011825573236e-01 -2.252584048988486e-01
7.945250609474078e-02 -3.127155783263225e-02
1.521322912569511e-02 2.730045186909651e-02
-4.858136794360495e-02 8.429754294997661e-03
1.009016232211626e-01 -6.314103498171761e-02
8.819770196975728e-02 -3.515430181505907e-02
6.966876688416526e-02 5.075488113633268e-02
-9.184760294862222e-02 -5.225552135790081e-02
-8.955686440547465e-02 -1.945544567776910e-02
7.607984957743135e-01 9.243677911182248e-02
6.456983924969105e-02 8.222090488485810e-02
-4.130022028110334e-04 -6.213341590706267e-02
6.411075674066362e-02 6.970248064094470e-02

-1.640679931089595e-01 1.041420260904325e-01
8.025337778090991e-03 -4.191021431473187e-02
-1.295329129789587e-03 2.558694471679002e-03
2.741532040195765e-03 7.089684682076995e-04
1.724519223365417e-03 -1.092474935640817e-03
-2.703986677733878e-04 -1.798842518861625e-03
-5.613142340320778e-03 -2.222669951683167e-02
-4.563034043655190e-02 -1.261691896677358e-01
-5.764780931644024e-03 -9.441324089874788e-04
-8.771236934514922e-03 8.369043634481176e-03
1.173914422152797e-02 6.411340780001370e-03
6.292882868922634e-04 5.581943332764469e-03
1.194553232465310e-02 -2.216109328663815e-03
-6.560113724194002e-01 -9.891108029333422e-02
-4.116427469778991e-02 4.093817482255177e-02
-2.572886322007056e-02 -8.008118558114856e-02
2.943836396015115e-02 -7.334407647173395e-02
-7.509771643102256e-02 2.701160537707399e-02
3.766860064767954e-02 8.902319623510159e-02
4.855982616920965e-02 4.878576393526622e-02
-4.304029356409568e-02 2.059401243813855e-02
-5.118861348504684e-02 3.081593803341176e-02
-6.609589056131612e-02 3.258291880997728e-02
9.138726438069865e-01 1.860998975675653e-01
2.710564686986277e-02 1.146413060747462e-01
-4.844584540619634e-02 7.745202504743398e-02
-1.587881259477262e-02 -2.457132565713563e-02
2.694804139627134e-02 1.332526709877897e-02
6.940537706853668e-03 1.795263719263570e-02
2.002544826899651e-02 1.706723103863046e-02
-9.386324099963277e-02 -5.357132611565053e-02
-9.143370536695948e-02 -2.115026448412222e-02
7.287173561393281e-01 8.164063811104973e-02
6.070073066609370e-02 7.705464013826004e-02
4.618214269210346e-04 -6.441077266332951e-02
6.155882855307928e-02 8.254771474959231e-02
1.042383221445752e-01 -1.071641570745858e-01
1.811466807397503e-01 -4.076048721468827e-02
-8.290546261463144e-03 -8.247863034693931e-03
1.806123703765423e-03 1.513148460559573e-02
-3.770551948651628e-03 1.572494184223244e-03
-8.194389716230403e-03 -1.453818016304398e-03
-3.410612048533634e-02 -8.655271827763751e-02
2.227614861649011e-02 -3.277114091517444e-02
1.160256688954493e-01 1.169490070361003e-01
8.942846881321589e-02 -1.995191372017573e-01
-5.543905219433966e-02 4.334159130019591e-02
-1.230592744756525e-01 2.328992631210355e-01
-5.366826995341866e-02 2.745206342626053e-02
3.271144266666054e-02 3.973253916885133e-02
-7.017114488854977e-02 -6.590287792599994e-03
-1.104656847133668e-01 -2.663135518926889e-03
2.516837879457985e-02 1.100633783489647e-01
8.876886196445547e-01 1.574227707567292e-02
-1.106837637806106e-02 -5.838465155703836e-02
1.626665719271287e-02 -4.501136474916848e-02
-1.455580786063339e-02 -4.384781821248615e-02
1.204304111361992e-01 2.193309843730407e-01
1.580820101128995e-01 5.008663834036844e-02
1.559576335018707e-02 9.590109818955173e-02
6.247387000081284e-02 3.086113635011669e-02
-3.265581470252456e-03 4.174943834776929e-02
1.572166811518770e-01 3.318098447471489e-01
9.199874667350386e-02 -9.882653368527132e-02
-2.641419534246782e-01 -1.310082274323733e-01
-7.530764412718555e-02 -1.453380616612650e-02

3.891947884505430e-02 9.137401832551524e-02
4.889174986093721e-02 4.920013809698905e-02
-3.285818653817815e-02 7.371689323754077e-04
-5.650074083144421e-02 1.963491329558886e-02
-6.200071397100506e-02 3.368999712130363e-02
8.368105976894963e-01 1.593176380505049e-01
1.194047788495820e-02 -2.186305809964634e-03
-6.560340008470918e-01 -9.920808443869250e-02
-4.105864348257381e-02 4.099686469500119e-02
-2.579121982024455e-02 -7.999210024795342e-02
2.929990693796515e-02 -7.341017487657499e-02
-7.499060690358485e-02 2.715901792385719e-02
-2.815157809458946e-04 -3.136133860101247e-01
7.907046386243272e-02 -3.600059898312469e-01
-7.204166800341727e-04 1.293787009652500e-03
6.378250370308995e-04 -4.260062347456118e-04
3.326049764638281e-04 3.573115381889728e-04
-2.380727475723684e-04 3.004100087103712e-04
-4.282575624505448e-02 2.270069825367263e-02
3.449592478380716e-02 3.840865075747864e-02
-4.681205232216287e-02 1.783399279341398e-02
-1.269039185843925e-01 -7.043459625100663e-02
2.729120906331390e-02 1.341603533700874e-01
1.149165187799166e+00 7.786832235759218e-02
-4.653268588478850e-02 1.290582126610399e-02
-9.948258627225272e-02 2.889837171349196e-02
-7.939186354631432e-02 4.156770487492863e-02
1.743927434200306e-02 -5.989370471067110e-02
-2.258799260847953e-02 -1.791051007569551e-02
-7.519093462016973e-03 -8.444851077069132e-02
1.312913629304228e-01 -5.668600224131346e-02
8.369129906591011e-02 2.324782246211235e-02
-1.896749230530224e-02 2.240108945889679e-02
3.672210314106544e-02 5.264863954054356e-03
3.543368782098778e-03 -1.254288507687505e-02
-4.413088635251844e-03 9.839311935082367e-03
-4.122791671490173e-02 -5.233379224219811e-02
4.200207856151822e-03 -3.115591497275367e-02
-2.888001584258333e-01 6.801680148802465e-02
6.760315450993449e-01 5.790553478925475e-01
1.095619732503620e-01 -5.012989728893585e-01
-4.203272106258022e-03 -1.061579788519888e+00
6.516148591338887e-02 4.592080082452613e-02
-7.891765025525885e-03 5.691345732233451e-02
1.542731576887062e-01 2.168105782703340e-01
6.253425846418656e-02 2.203978515290346e-03
-2.294695988166296e-01 -6.119180642497619e-02
-1.052861414134957e-01 4.737495800814975e-02
-9.028714662586304e-02 -4.830469121311078e-02
-9.239372089855391e-02 -1.138048286147387e-02
7.224505087885632e-01 1.211739415301687e-01
5.342768208177600e-02 1.287519401142050e-01
1.628455028401350e-02 -8.384000287095006e-02
1.367777719766106e-01 9.927163998036233e-02
-3.956924910600011e-02 -6.061948713331046e-02
-3.164413908201767e-03 -2.940454054936201e-02
4.338666650146797e-01 -2.112266439841291e-02
-4.411081276287760e-01 -5.419424723774966e-01
-2.895818336476548e-02 5.742501762785457e-01
-3.077630911360283e-01 1.369425770275347e+00
-7.354411955827347e-02 -1.022106549389467e-01
1.844310218479831e-01 1.214063484952133e-01
-1.828019336340404e-04 5.796798663819712e-04
1.410974775696240e-03 1.424170414859274e-03
8.102027839754614e-04 -1.080386404061550e-04
-8.990225682332691e-04 5.357945015677205e-04

-1.350901653439929e-02 -1.076512239312113e-01
-2.537214956205320e-03 -8.843868199042559e-02
-2.069490187753283e-01 3.558962299358947e-01
2.686118706430929e-01 1.473024393102496e-01
8.167631741376351e-02 1.152967773231580e-02
-2.394779517186194e-01 8.929890041200522e-02
-6.381217441388949e-02 -1.920202130506607e-02
3.796435875092453e-02 -9.481531038697746e-03
-2.822390238237235e-02 3.805308200003221e-02
8.727281497909262e-02 -2.503289338947902e-02
-5.112666393214283e-02 -3.454146306308939e-02
-9.913254804591881e-02 -1.278847861052720e-01
4.572675467933934e-02 9.309633989700748e-02
4.907562678163183e-02 5.117138796346526e-02
1.431215140394759e-02 -6.903795011185051e-03
-1.123766959693892e-01 -2.273624192249569e-02
-8.724814604748626e-02 2.369906404461768e-03
6.679981965528445e-01 2.161319385102874e-01
2.154752905127933e-02 9.530742768743565e-03
-4.187208842034035e-02 3.738476528332681e-02
-1.189816898402185e-02 2.866132737851673e-01
2.118687619385013e-01 -1.006365411225886e-01
-1.282667163425466e-01 -2.043212410334324e-01
-3.934023602650200e-02 4.613906280916773e-02
8.124304503631918e-02 7.330658959743892e-02
8.906857229168433e-03 6.902074744831249e-02
1.126046516551939e-01 3.730079469761666e-03
-3.109987078578682e-02 5.536272424323187e-02
-1.110550343965219e-01 5.515337134497653e-02
-5.763375326741507e-02 1.611477727819790e-02
-2.064897315024597e-03 -1.059006806070142e-01
9.778627951595002e-04 -6.705388861354475e-02
1.971992414434296e-01 -4.046734825750667e-01
-3.737391469106419e-01 -1.463033417973576e-01
-3.118209372843626e-02 8.681770877243680e-02
2.748997512845776e-01 -3.976742581328654e-02
6.989575440433896e-04 1.730811107716293e-02
4.670050699103892e-02 2.919632806813696e-02
-1.350230784902627e-01 1.033899387376009e-01
2.280035795422342e-01 -1.216186583712585e-01
4.410709867344849e-02 9.170002039640010e-02
8.941091530853309e-01 5.469925102461087e-01
-7.567336324988977e-02 6.668972415918872e-03
3.483810849514714e-02 4.614592379110006e-02
-2.469672273782808e-02 -4.036257533588243e-02
-7.087403577190660e-02 1.051558232910261e-01
5.828344905407732e-02 3.350656717788698e-02
2.635387167219552e-01 -2.037333816548889e-01
-5.369150409986664e-02 8.411100707198586e-02
-6.430252146240951e-02 1.016975489794711e-01
3.453564733379673e-02 -4.449329407186007e-02
-3.290366705141444e-02 -2.598821895724185e-03
-8.558119874265814e-03 4.681512041792583e-02
1.598627962981613e-02 -1.791782787692731e-02
-8.736776030572010e-02 -4.808148406431739e-02
-8.080055701757310e-02 -1.651276508752907e-02
8.911790511025393e-01 1.781817164837516e-01
4.869453622066758e-02 1.748059984872899e-01
4.792885688024760e-02 -2.356817413749716e-02
1.160867307664554e-02 9.282814431249194e-02
1.197030259502828e-02 -2.243939158080952e-03
-6.560935607274011e-01 -9.868173248464772e-02
-4.124113531117774e-02 4.085777110255063e-02
-2.555849075820372e-02 -8.005415246822190e-02
2.954837961717583e-02 -7.330604655909576e-02
-7.511511279988323e-02 2.686265163270975e-02

-6.671650900943960e-01 -9.871207057808609e-01
-4.623811488683106e-01 -6.879907970759759e-01
1.588072166911890e-05 1.849578077234988e-06
-1.195278989568731e-05 -1.425246517745935e-05
3.380386074217720e-06 -1.282167672102376e-06
-2.566012970839635e-07 1.373609499129355e-06
1.196898594271880e-02 -2.234393792928035e-03
-6.560758818195326e-01 -9.878444767276189e-02
-4.118295288905116e-02 4.087480336978002e-02
-2.565315976405610e-02 -8.007648280447434e-02
2.947533945929063e-02 -7.329211012622959e-02
-7.509385121908035e-02 2.692021576628373e-02
4.494183710286177e-02 8.611971104079334e-02
4.947127820248005e-02 4.725903817243079e-02
-2.120862790109584e-02 -2.049181817564242e-02
-1.117030974751946e-01 3.144316659762231e-02
-8.843714143124416e-02 -7.121456819593293e-04
7.505301779253565e-01 3.491702192676607e-01
-8.305838505413554e-02 8.023574389797700e-03
2.055316532976058e-02 4.302970278862891e-02
-3.747548410764145e-02 -5.679403514659689e-03
-1.941018732374037e-02 8.631006090891073e-02
2.866366448994319e-02 2.065648057760575e-02
2.244046442638386e-01 -2.797243958502200e-01
-2.618549890118787e-02 -4.886559732206133e-02
-2.328940837594266e-02 -1.191827593912949e-01
-2.161296093546344e-02 -2.767173385244971e-03
-1.587116013182569e-02 4.148193506470819e-02
3.277206433817499e-02 1.516681982270901e-02
-9.015356737224398e-03 1.051388146591656e-02
-1.543311039282413e-03 1.428293229732814e-02
5.499545165220831e-02 3.594599364808835e-02
-3.910895652346451e-02 1.154003878013079e-01
7.841403061975193e-02 -2.109559427605284e-01
2.644007359426995e-03 6.817724024784179e-02
5.565379453519036e-01 2.416072686235161e-01
9.727095800649302e-03 -1.503866732312760e-02
1.656870053861973e-02 1.667141342050129e-02
-2.692576623813012e-02 -1.297278098326290e-01
9.789119412003316e-02 1.006559939934907e-01
1.130395357890127e-01 1.199196620003172e-01
2.959787749607962e-01 1.134229116330906e-01
3.125198754126699e-01 2.836639273619033e-01
8.313175676437064e-02 1.919626635480174e-01
-2.888928598561080e-04 -3.840989007469617e-04
-3.807746862690716e-04 1.229784552722828e-03
-6.242873796050528e-05 -1.842808593314441e-04
-3.117090994969434e-04 3.418664789407168e-05
-9.353809739597611e-02 -5.261930939794416e-02
-8.671161655389305e-02 -2.062567851006308e-02
8.307089560440494e-01 1.435367429771695e-01
4.830538228097875e-02 7.438946255310150e-02
3.297138252057659e-03 -6.058124715435225e-02
1.314974993388478e-02 1.074675287050691e-01
7.098268700730256e-02 3.039923296461141e-02
3.247568643277803e-03 4.493360795617774e-02
1.383883003639303e-01 2.982668980024428e-01
1.093285220630141e-01 -1.846087781465713e-02
-2.793649304551938e-01 -1.201789868548168e-01
-1.002368994499184e-01 3.600709419322130e-02
-4.745821796986718e-02 -1.426815677285165e-01
4.906180866152087e-03 -1.091364166428594e-01
2.048922058297025e-02 7.125856660091055e-02
3.699085916344960e-02 -4.235651346104684e-02
2.076697867731135e-03 2.318529764917696e-02
-3.850205083593039e-02 3.964427968866258e-02

-1.462134269270273e-02 3.354924134737792e-01
-2.289848103420890e+00 4.790538716752819e-01
1.885565741336499e-07 -3.955515069473930e-07
-1.361613138843560e-06 -3.326896929254678e-07
2.594661139131423e-08 1.129885112911825e-07
-8.651167066688861e-08 7.022468689837309e-08
4.732267138558061e-02 -1.942689517958385e-02
2.345801587277231e-02 2.132510090469258e-02
-1.376879231403917e-01 1.776722796067321e-01
2.127637070694959e-01 -3.148627519339034e-02
8.204180953436541e-02 -1.384137083847098e-01
1.574459513725835e-01 6.173095142778966e-02
6.849507304830704e-02 5.339162581965061e-02
-8.665715438097500e-03 4.950704199979045e-02
1.517297347181112e-01 9.915835302071226e-02
3.784231373361794e-02 1.579839904314395e-02
-1.870068727777867e-01 3.330332062254909e-02
-7.012777508282855e-02 8.046959602493435e-02
-5.827199732507205e-02 2.665287930832266e-02
3.164975083601515e-02 4.368485372855931e-02
-4.308735930774840e-02 -1.309631420139710e-03
-7.387930837721267e-02 1.466352216831023e-02
1.100640442816405e-02 7.541217422301520e-02
7.255738356117896e-01 -8.468368762533865e-02
-1.581026373570711e-02 -1.112610644399325e-01
2.817735891581567e-02 -3.346226563616628e-02
9.243009111954900e-02 2.452988820331802e-02
-1.755416228253189e-02 -1.192347353540916e-01
-4.043813614937915e-05 1.643064124938682e-02
5.425801386597284e-02 1.151399742315601e-01
7.763771336388835e-02 5.880616150231355e-03
1.177822512780708e-01 2.835492286906905e-02
-1.810941869364925e-02 1.344485831291861e-02
3.577404761979456e-02 -3.301142530199967e-02
-2.702825540939246e-03 2.749359134511177e-02
2.334454093668840e-02 4.105544150624170e-02
1.190220975539280e-02 -2.230898848179912e-03
-6.561279517556367e-01 -9.912449269494501e-02
-4.105694762644634e-02 4.099022274632442e-02
-2.568093531569397e-02 -8.012170341271507e-02
2.931569324893013e-02 -7.333384863232281e-02
-7.501554309119245e-02 2.704840259485919e-02
-4.109772111464552e-02 -8.158350945148853e-02
-1.934844251801858e-02 -8.059077433307776e-02
-1.926537739643685e-02 1.149248305605493e-01
3.240403419624595e-02 6.867518343524698e-02
7.073105722958565e-03 5.710504021951675e-02
-1.075434497235173e-01 2.609759403302208e-02
-5.709993976981377e-02 2.280638002114646e-02
-6.210906056071214e-02 -4.966108483425922e-02
1.530300009260462e-02 -1.766027243345590e-02
-4.500752695344176e-02 2.289878194213484e-02
1.215987270544691e-02 3.555605832711237e-02
-7.875083203528799e-03 2.978843932058773e-02
-9.097879271083383e-02 -5.437285485085980e-02
-8.746824529292384e-02 -2.363118719959921e-02
8.373709331202547e-01 6.368559814382264e-02
9.030323156178945e-02 7.167685943242173e-02
-4.372171591245423e-03 -6.584967268041006e-02
4.923986128147056e-02 9.926697452458789e-02
3.877590179209076e-02 8.859160421908310e-02
4.872168536538462e-02 4.888727390440281e-02
-3.582820518450499e-02 -5.146786668509856e-03
-4.906438356267866e-02 5.378806029530388e-02
-1.033672762230427e-01 2.445173817552853e-02
8.681409030370654e-01 2.491508074876634e-01

3.487933220863194e-02 1.091443383830729e-01
-4.640509908244190e-02 1.109099708145929e-01
-2.448576767635667e-03 -1.872684525587820e-02
2.531525071895804e-02 2.383311929618254e-02
2.630992880355391e-03 9.662342888182565e-03
8.641814366371152e-03 1.968937319525474e-02
-3.340417076914107e-02 -4.130286997205843e-02
2.347907370867227e-02 -9.629328658073409e-02
-1.005225028485476e-02 9.401042376297266e-03
3.913000508126085e-02 4.751974157820568e-02
2.397420600080893e-02 -2.702763548145350e-02
1.706950149851993e-03 -1.507986482484940e-02
-2.034301248603512e-02 -9.323197305158601e-02
1.342457227457266e-02 -1.666996148802015e-02
1.435785194728882e-01 4.151062969403786e-02
1.092422779745124e-02 -2.504632746492430e-01
1.575368677387625e-02 -3.471084244960789e-02
1.633582526852690e-01 2.263077696294910e-01
1.196485079576904e-02 -2.228175956158443e-03
-6.560582331752300e-01 -9.896675800207101e-02
-4.113764407407259e-02 4.093350266986667e-02
-2.570497349415561e-02 -8.004530595837149e-02
2.939870814230108e-02 -7.334241015737020e-02
-7.505182444372037e-02 2.702275345968999e-02
2.309105486710727e-04 -7.284457947468821e-02
1.330545487017305e-02 -2.688749626528877e-02
-1.682851361229304e-01 -2.022209200779064e-02
1.527029575860560e-01 2.809338678955044e-01
8.200360569746326e-02 1.759083508018279e-01
-3.156071495538872e-01 1.583310204719703e-01
1.878582988949077e-01 -7.255803072237607e-02
-9.407987705830703e-02 -6.547861362951717e-02
9.360892988431626e-05 -6.426142702823960e-04
-1.083971656822462e-03 3.703040662911901e-04
-1.293771748906088e-04 5.771089262939039e-04
-2.053358071906072e-04 -3.999409835090142e-04
6.388153025265517e-02 3.359808109519128e-02
-7.034111783272096e-03 4.340290865371434e-02
1.685721981217528e-01 2.736336236182764e-01
5.184838811980575e-02 -1.111925948566491e-01
-2.710198848355577e-01 -1.011060411249232e-01
-7.132116246263991e-02 -1.426131354027373e-02
4.168956805046060e-02 -1.558152708069609e-01
1.065068041543330e-01 -1.292359160187971e-01
2.114594978422723e-02 -4.669163702557590e-03
-1.767622306005168e-02 -6.043337682231265e-03
3.277143542087765e-03 -4.846295502728897e-03
1.224623634074094e-02 -3.660284244693305e-03
-4.978554166257425e-02 2.635851196587366e-02
3.281502471331328e-02 4.102914276291307e-02
-5.102793753062720e-02 2.144013852891609e-02
-7.613020346309278e-02 -1.503870526532688e-02
3.229280491983132e-02 9.237508361510231e-02
9.587446012837465e-01 -1.651331561139173e-02
3.851388438856702e-02 9.015159864136105e-02
4.891298707370725e-02 4.881793691249738e-02
-3.207871276096610e-02 1.412749071924562e-02
-3.771535150961380e-02 8.117647233005319e-03
-7.257086071946724e-02 2.811591872625488e-02
8.803661932938350e-01 1.818828545320216e-01
-9.137125147782166e-02 -5.077254861960535e-02
-8.823403503245132e-02 -1.773793143558781e-02
7.734386974902507e-01 1.535032321506341e-01
7.628954995645065e-02 8.565487270730462e-02
-1.503697909495581e-03 -7.345013278828881e-02
5.456259264045597e-02 8.174551166688408e-02

6.278367897055974e-02 5.293755355802097e-02
1.916882680591257e-02 5.690411312840956e-03
-5.753136738744916e-03 5.843213415018479e-03
-2.828446285589930e-02 -2.295286651551869e-04
-1.109578773721702e-02 -1.772821998549838e-02
6.244923287557636e-03 1.611573093060981e-02
-4.814806200028391e-02 -1.039429098181192e-01
2.842101106757925e-02 -1.037617299132842e-01
1.860446567266527e-02 4.707411511360312e-02
2.502664467475072e-02 -3.341997493667472e-02
-9.211006846453129e-03 3.003214333333034e-02
-3.388841361673031e-02 5.039424126232624e-02
-9.174342540232336e-02 -5.226205409926065e-02
-8.811748700112255e-02 -2.135913521039930e-02
8.029103166277679e-01 1.033024004307387e-01
7.450801341301384e-02 8.545334383852286e-02
-8.591234382217681e-04 -6.523298877462595e-02
4.968358824666763e-02 9.282752559154968e-02
5.361752217295657e-02 8.422705696418942e-03
7.883284977368187e-02 2.802002705705298e-02
-7.656354160774335e-02 8.336135417607970e-02
1.618853237652088e-01 -5.403602920653755e-02
3.319912769541127e-02 2.490127905300765e-02
5.120656005426480e-02 1.328498718552308e-01
-2.141684527774185e-02 -9.892483800731497e-02
3.447173857660810e-02 -2.021582956541460e-02
6.114086145625178e-02 4.162425143058925e-02
2.943522525123289e-02 -8.120134435386352e-02
-7.126624823179015e-03 2.571102953382566e-02
-2.681191546002426e-02 1.409751865639762e-01
-2.432712118690945e-02 -5.194101541152864e-02
-4.288630039457376e-03 -9.172339963992517e-02
2.302333953094279e-03 1.221963090261315e-02
5.167486893302396e-03 8.004075709356727e-02
9.514268998111385e-02 1.885443425818061e-02
3.782490087679309e-02 5.183643582054891e-02
-5.501110406300938e-02 2.654263157890317e-02
3.239557677221547e-02 4.279603631458416e-02
-4.674869108550189e-02 -2.752416036789765e-02
-1.131717634893696e-01 2.895008905965996e-02
1.708464113586610e-02 9.163569718628745e-02
8.080699559666551e-01 -7.251419804702770e-02
8.767907443461637e-02 2.268089255328162e-02
4.095782940283069e-03 4.307944920677502e-02
1.366328935014999e-01 1.564825832872958e-01
7.110710804328578e-02 -1.340157368700243e-01
-1.580380923513015e-01 -3.540995324601485e-02
1.150192015113892e-02 -3.503905713335075e-02
1.195528630362074e-02 -2.224804400271658e-03
-6.560536704112088e-01 -9.890570421687159e-02
-4.115980739975703e-02 4.092123924032660e-02
-2.570355016420096e-02 -8.006139249039412e-02
2.942530832640181e-02 -7.332744311372297e-02
-7.507477173751356e-02 2.699280328027482e-02
7.726715548609528e-02 7.248065148787776e-02
-1.903284616979394e-03 5.773891642873458e-02
-9.590634560595749e-03 8.122025325115635e-02
9.426169885731131e-02 1.032200885327087e-01
-6.802736671373699e-02 -3.719108559871209e-02
-9.049909806041099e-03 8.273996524733156e-02
3.643028539580747e-02 9.107205331343343e-02
4.981472556496694e-02 4.832176743841680e-02
-3.997634356101993e-02 -3.423593635875847e-02
-9.633206831238993e-02 6.894606236286259e-02
-7.638643791137061e-02 2.991055480723174e-02
7.977343305300642e-01 1.578860583791246e-01

-6.580738620365832e-02 2.357316056496177e-01
-2.659099846585081e-01 -2.628889958863315e-01
2.045758686169151e-05 4.399812693897219e-05
2.454066371924350e-05 -2.379020137402045e-04
-6.144454008701193e-05 1.230786999647312e-05
-4.878334387473494e-05 -6.963423426527029e-05
1.191563567368431e-02 -2.250579617992736e-03
-6.559872930591929e-01 -9.876753683420576e-02
-4.123234287443811e-02 4.089969317060339e-02
-2.561728971183406e-02 -8.015767298687608e-02
2.950475043025741e-02 -7.335904381635586e-02
-7.515228747147491e-02 2.692964163561536e-02
1.026056835738720e-01 7.404780379366760e-02
2.522561017073824e-02 1.109968758414249e-01
2.728692753406288e-02 3.073553542957367e-02
-2.487352442037576e-02 2.418649586054908e-02
-4.012201883963460e-02 -2.068704468681002e-02
-3.189918415602241e-02 -1.962234398053377e-03
-5.544822667524067e-02 3.052094195468168e-02
3.680858612135230e-02 3.628886980882443e-02
-5.759673763071781e-03 6.587483281307312e-03
-5.778518102762334e-02 -2.901355611316416e-02
-7.913212903280308e-03 7.014608112407328e-02
7.317425245623136e-01 3.038494477823173e-01
-4.302740010245359e-02 -6.343295580219084e-02
1.555757755224365e-02 -2.639083875199089e-02
-1.452667246205864e-01 2.593125150562112e-01
2.448029977946932e-01 5.045406159968209e-04
-1.103916231669111e-02 3.521836250290970e-02
-4.349821170819926e-01 1.342408803154971e-01
4.460891467951680e-02 3.361671067600145e-02
-3.360250790697328e-02 2.890186448022734e-02
1.620532284898476e-01 1.404932535158605e-01
2.715813945104032e-02 -1.239028358666514e-01
-1.898875022322353e-01 -9.971051462265589e-03
-3.292547854595680e-02 3.387668037722242e-03
4.065587716116445e-02 -7.419822897548793e-02
4.434227380766921e-02 -2.850057809031219e-02
-1.847210661277130e-01 -1.426047611169531e-01
-8.576460094398744e-02 1.698570954977163e-01
1.167198697032477e-01 9.246844513162445e-03
3.564656233364154e-02 -1.004595170660348e-01
4.600509766284247e-02 1.229281373701507e-01
5.126589032330722e-02 6.279597464889387e-02
-1.492260051186562e-02 -6.697180611156203e-03
-3.867101513776339e-02 1.369658061018082e-02
8.545811878029589e-03 5.626832027570030e-03
1.548663240819951e-01 -1.201965538972789e-01
-9.068659635622196e-02 -5.336224145680630e-02
-8.454281600928240e-02 -2.364343841031389e-02
8.739217149983909e-01 6.798685205388832e-02
6.610564636248385e-02 7.498359356971759e-02
-1.075277534258161e-02 -7.998221952420297e-02
7.964548254690997e-02 1.128799767385333e-01
1.444837754068034e-02 7.879476362386899e-02
3.992528460507275e-02 4.416978382893402e-02
1.287760294199843e-02 6.871447858951217e-04
2.047934580447971e-02 -4.703731195295416e-02
-9.223710567226627e-02 1.022927001331307e-01
1.123183649192474e+00 2.144662288251958e-01
-5.811933633375200e-03 -7.712200010266543e-02
3.084680257776481e-02 -8.602860040810401e-02
1.175411926044298e-01 1.128444108285958e-01
7.204059724141362e-02 -1.923269285610246e-02
4.135011715255456e-02 -4.638832122791902e-02
6.736447637481877e-02 7.199866001134544e-02

8.844161609101656e-02 6.737846896578810e-02
5.604316173877725e-03 6.055294297925529e-02
-4.396259865700101e-02 9.246001785791784e-02
8.201288895817643e-02 1.315287015059714e-01
-5.082978815553804e-02 -7.301772589459692e-02
-7.708182754360543e-02 3.376672678760179e-02
-1.547566603013128e-02 -4.924496831802807e-02
-1.367715423193421e-02 -5.708045470449822e-02
-1.936238878279275e-02 1.970869906911731e-01
1.709253773482013e-01 2.154398639084859e-01
4.486294240424971e-02 4.076684480346940e-04
-1.720844615245040e-01 2.151550043159348e-02
-7.130344346630818e-02 1.544392205335310e-02
2.321673066769126e-02 4.876474570446183e-02
-1.565336655791421e-02 3.387895424752346e-02
-4.183313717557234e-02 8.316065355788407e-02
3.969786962423627e-02 4.368355696413823e-02
3.759155207800554e-01 -4.133934500648337e-01
-2.392613976744846e-02 -3.509214417919304e-02
-5.388445119893550e-02 -8.424352406540302e-02
6.603405205249246e-03 -5.650189895870326e-02
-7.046467046035768e-02 -3.379731830457610e-02
2.160668965414250e-03 4.899873675283756e-02
1.386208889261165e-02 1.557227354006661e-02
1.196767722724356e-02 -2.233674380995584e-03
-6.561275830418957e-01 -9.885783387916201e-02
-4.115647121360867e-02 4.086681222773995e-02
-2.567273050604939e-02 -8.003472954236915e-02
2.944789340691423e-02 -7.327618267678628e-02
-7.504795452149148e-02 2.694548550501040e-02
-2.341066773942597e-02 -5.349695859181752e-02
1.390383625637393e-02 -1.344794897380940e-02
3.245236984570186e-01 -4.505729188033591e-01
-2.625696016090143e-01 -5.860254977542377e-01
1.514888278059718e-01 1.066951666926195e-01
9.867922597377434e-01 9.716263946750824e-01
5.635854202653604e-02 -4.438685404702903e-03
8.853236472013194e-02 1.820810991736740e-02
-6.652550861307095e-02 6.032974127492566e-02
1.672558198882498e-01 1.070769945240818e-02
-2.938598083897920e-02 4.600426366984704e-02
4.489585021004874e-03 2.235485088264755e-01
4.271659045665976e-02 8.927192186195887e-02
4.869742858100684e-02 5.040050733573759e-02
-3.715864267589117e-02 -2.300875018709525e-02
-1.025387300865139e-01 6.451870481074257e-02
-9.174942476699181e-02 6.653817359849252e-03
7.579064498246171e-01 2.862420015469138e-01
-9.200709083408735e-02 -5.538526935654321e-02
-8.483118762680893e-02 -2.765865577532471e-02
8.776675345861499e-01 -9.599905205770566e-02
6.763338642079350e-02 5.829235719749532e-02
8.958660873138850e-03 -7.856214929760336e-02
8.945569584471011e-02 1.407762000368692e-01
9.276301702116672e-02 2.336527081630801e-02
1.045383967744758e-02 4.520084364726305e-02
1.561284715011082e-01 1.560320687877758e-01
8.184575756723314e-02 -1.759000289474114e-01
-1.664148834811748e-01 -2.256901174739203e-02
2.645307610506786e-02 3.035443749572957e-02
-5.976473478808170e-02 -5.711548296403755e-02
-1.779828877208116e-02 -1.445261432864345e-02
-3.393054169913308e-01 5.557169794405725e-01
1.313052957310994e-01 2.957559284802789e-01
-9.412945851992827e-02 -1.286269281765853e-02
-3.132192641233776e-01 -6.918895150299148e-01

-9.596419311575751e-03 1.843001785686356e-02
-6.378165743250663e-02 9.496733018178724e-03
-3.040373048040692e-02 6.255483549067578e-02
5.534773219842838e-02 -9.120946563874234e-02
-5.944661472353315e-02 -2.823410532900835e-02
1.639232429043722e-02 -4.060359998811576e-02
-5.797186816792552e-04 -5.273168322769543e-02
1.304173302050763e-02 -5.180834512421121e-02
-6.680081520920558e-02 3.743503380372393e-02
1.348779489237423e-01 2.155061353329849e-01
1.752694514185008e-01 -8.125470419806982e-04
3.366828369704614e-02 1.177715949883074e-01
-2.188620414721614e-01 -1.134810548631805e-02
9.695603725016731e-02 -3.571102967634567e-02
6.301068853307884e-04 -9.080986077337421e-04
-7.242261913531964e-04 -1.034112350914259e-03
-2.854208568489427e-04 3.330971230036906e-04
-7.587457738951441e-05 8.988720459745744e-04
1.194466370578808e-02 -2.227934256287039e-03
-6.559814680895214e-01 -9.884016457468746e-02
-4.118365455628448e-02 4.093834378515149e-02
-2.568055618670353e-02 -8.010022961694098e-02
2.947058311147349e-02 -7.336753984306750e-02
-7.513099025087198e-02 2.698124311269890e-02
3.539469566131013e-02 9.052072774963750e-02
4.724932326760212e-02 4.917035063329052e-02
-1.886232526656905e-02 -1.674874568663245e-03
-6.374348022907134e-02 2.865728855688354e-02
-7.706207654380923e-02 5.429159735707240e-02
9.304246068174294e-01 1.357686724635042e-01
2.202278355137066e-02 1.865027065415538e-01
-2.226139651127825e-02 1.387982161702650e-01
4.923594511748477e-04 7.195878336598766e-03
7.032974862167946e-03 -2.358026833504715e-03
-3.159740287836765e-03 -7.430292853793109e-04
-2.534180976319350e-04 1.799687029327156e-03
7.527097133509897e-02 4.333708878036543e-02
-4.077104923265477e-03 5.446378522505305e-02
1.631934428025461e-01 1.854084804163781e-01
1.664126209945046e-02 -3.717485425143742e-02
-2.031626672665487e-01 -4.365655681977142e-02
-8.012023801154447e-02 2.082688850367068e-02
-9.180345190432077e-02 -5.138241890063738e-02
-9.039787348054057e-02 -1.957568045894139e-02
7.746357044949331e-01 9.563392089181511e-02
5.524727140385540e-02 8.900818655976382e-02
6.437129458212940e-03 -6.941677917482111e-02
5.970773745179726e-02 1.024705045893411e-01
-4.012313976796310e-02 -9.491163399768672e-02
1.871763040984708e-02 -4.403803031948855e-02
1.045744443445693e-01 8.066679757063833e-02
8.782456932827698e-02 -1.551569183020774e-01
-3.074460030619663e-02 4.845455675074273e-02
-1.116028544188369e-01 1.759018380321155e-01
9.562051936234141e-02 -4.246480706727689e-02
1.460096606630344e-01 -8.735925259820103e-04
-2.847534902925290e-02 -5.866781012198600e-03
2.178758403286023e-02 2.159461944135493e-02
8.593336956330380e-04 1.087831631568300e-02
-1.355195230185047e-02 1.807826722380682e-02
-5.360708332666526e-02 3.203736058864222e-02
3.248699108558551e-02 4.022983313968742e-02
-5.600146717891925e-02 8.905408414378887e-03
-9.071142416540769e-02 -4.086288532697914e-03
5.931949618266129e-03 9.442843740081566e-02
8.579835438942472e-01 8.517059574996381e-02

3.680675872869091e-02 8.681686685674299e-02
4.894941849802892e-02 4.876885230043275e-02
-7.441511746927408e-02 -5.818641562602370e-03
-3.648497779436925e-02 6.036517437137903e-02
-9.100062208455305e-02 5.903842281168241e-02
9.692088516016442e-01 2.515739644756892e-01
-9.582549995927593e-02 -4.994569390540241e-02
-9.158305776521383e-02 -2.136381319268052e-02
7.523636036784778e-01 1.192646449829646e-01
5.650398056695449e-02 7.446049189658292e-02
8.211348387712690e-04 -6.268647589874507e-02
4.443313680876360e-02 1.025730340585156e-01
1.313178338762598e-02 -9.748070593409874e-02
2.319116191208351e-02 -5.175290876461436e-02
1.748839719609007e-01 1.433692941727897e-01
2.914707191013902e-02 -1.165492268974773e-01
1.186596694341807e-01 1.052907837270175e-01
7.465514191361744e-02 2.979810658802090e-01
6.688958036453634e-02 3.794980460254968e-02
-4.894422222347865e-03 4.665198922925816e-02
1.443186414443273e-01 2.720424772803504e-01
1.240945044347656e-01 -1.576139677255201e-02
-2.350815736075988e-01 -5.367627363677751e-02
-8.163776618859468e-02 8.271897492311427e-02
4.066898423628136e-01 -2.392171094805602e-01
1.249651128502265e-01 1.829326879664711e-01
-1.777794907034865e-04 -8.883734541408048e-06
1.395042099351762e-04 1.668918871512422e-04
1.556457514426128e-05 -2.814276536048028e-06
-4.476030241766408e-05 2.089020016050023e-05
1.194312251493723e-02 -2.229367771828638e-03
-6.560141180458851e-01 -9.897853108587919e-02
-4.115125765404739e-02 4.096217377064540e-02
-2.573490125330029e-02 -8.007016423063480e-02
2.940625461155133e-02 -7.335819352493309e-02
-7.507803834377438e-02 2.704208433257007e-02
-6.060139356824568e-02 3.185904040689930e-02
3.168618418644681e-02 4.370056505025108e-02
-5.500625953253690e-02 -1.359526117270709e-02
-7.371782173494418e-02 1.574185772418624e-02
6.608571438836369e-03 8.012477897242906e-02
6.836033836045508e-01 2.375156359766554e-02
-2.390104431425680e-02 -1.673883188256740e-01
1.300782149483933e-02 -7.566873051134508e-02
3.079798928807628e-02 -5.418683201733768e-02
-3.221476533804255e-02 -1.109351878643996e-02
5.356126886720262e-03 -1.247487330088464e-02
3.832202825265318e-02 1.539913037802920e-03
5.306201665243938e-04 -3.425925513742337e-02
-4.868368984851171e-02 -3.387694868511779e-02
-5.982578363572054e-02 -5.555875741475261e-02
-6.544194420699848e-03 -3.176832695836353e-02
-5.894326355970523e-02 2.455725553653388e-04
-6.387290082966186e-02 -9.208573132017955e-02
1.055293198417400e-01 -3.744811393035873e-03
1.064133594137712e-01 4.758731698592233e-02
-1.353640647686640e-02 5.389031229467544e-02
4.930897798314909e-02 -4.888391176383925e-02
2.481377965271410e-02 1.286584582707465e-02
4.788325747046616e-02 2.121110173839068e-02
-3.361985184292215e-02 -5.621795865750530e-02
6.435951922543581e-03 -7.369771298863177e-02
-5.645288585471704e-02 9.928417921280597e-03
1.134022775126586e-01 1.370384638946796e-01
4.345168513125174e-02 -6.321132580240342e-02
-2.003116549441488e-02 -7.126229717334387e-02

9.015391063319061e-02 2.074965436740838e-02
2.113776820181050e-02 4.703248826760716e-02
6.374079255719640e-02 8.650339728421576e-02
4.048211909963016e-02 -7.207606064677319e-02
-8.151521021282801e-02 -2.388618850420969e-02
-4.363786207680442e-02 6.858262771791505e-02
-5.323163313137379e-02 3.337872802855931e-02
3.334941240444666e-02 4.444444793924879e-02
-4.333354377167960e-02 -2.259235703300300e-02
-9.763782067689029e-02 6.586222222490357e-03
-4.445954360422910e-03 9.510716975356770e-02
8.034399362259749e-01 9.056213464344720e-02
8.306470571341083e-02 6.925123923475339e-02
-2.631866554085073e-03 6.450055333953864e-02
-2.520169416160462e-02 7.947572402044195e-02
6.628901260331174e-02 9.954313791973345e-02
-4.986358377257700e-02 -6.159247708212094e-02
-4.363786207713275e-02 6.858262771763748e-02
9.015391063306316e-02 2.074965436747517e-02
1.137768201833929e-03 4.703248826759677e-02
6.374079255721202e-02 8.650339728372272e-02
4.948211909899211e-02 -7.207606064656813e-02
-8.151521021274112e-02 -2.388618850387522e-02
4.177457890178061e-02 -6.689333670091877e-02
5.978211909916814e-02 1.237606064663844e-02
8.961521021265904e-02 3.277618850409261e-02
-4.377457890173952e-02 5.579333670054912e-02
9.252938879097654e-02 -4.845159279509473e-02
3.610580036679561e-02 1.922150804117630e-02
5.177457890172074e-02 5.571333670043109e-02
3.333163313137343e-02 8.987872802853451e-02
4.924941240444623e-02 4.884444793924233e-02
-4.344354377167715e-02 -2.259235703302701e-02
-7.463782067698264e-02 7.758622222253714e-02
-7.994595436035082e-02 5.510716975362761e-02
8.955399362263162e-01 9.456553464280616e-02
-3.777699832739628e-02 -9.873023399292365e-02
2.251959174856335e-02 -9.135044625685744e-02
3.669676250953934e-02 7.622324724008964e-02
3.634917018371325e-02 -5.107012333167137e-02
-7.505713542079413e-03 5.154623436748947e-02
-5.543948948911062e-02 9.026674172062395e-02
1.195416802244311e-02 -2.225934180353999e-03
-6.560577710833698e-01 -9.891546819700123e-02
-4.115491104918693e-02 4.092292289326206e-02
-2.570701095199713e-02 -8.005816221966297e-02
2.941914008262090e-02 -7.332772392640205e-02
-7.507007824205597e-02 2.699645975995912e-02
-2.952938879086651e-02 -4.829159279506455e-02
-6.105800366712551e-03 -9.111150804123760e-02
-4.424765849524088e-03 -5.448494845827921e-03
-8.459618609758660e-04 9.105717695354786e-02
9.212993622598764e-02 7.622100042903738e-03
4.814038260775000e-02 3.339139584700627e-02
-3.777699832754653e-02 -9.873023399286111e-02
2.251959174849071e-02 -1.135044625682665e-02
3.669676250951481e-02 3.622324724018576e-02
3.634917018387226e-02 -5.107012333165601e-02
-7.505713542217865e-03 1.154623436746885e-02
-5.543948948949448e-02 9.026674172050407e-02
-9.178673081212066e-02 -5.245599426621229e-02
-8.825275325577399e-02 -2.155292826256152e-02
8.022566436298654e-01 9.927688077015567e-02
7.524729028259586e-02 8.367569801778979e-02
-1.250209354873989e-03 -6.530239085633659e-02
4.999653700388770e-02 9.303029998118240e-02

-3.779615331855157e-04 -7.360530226851392e-02
6.993981994779622e-03 -4.980986506127508e-02
-5.886193204046627e-02 -1.238401089930901e-01
-1.112807413146511e-01 1.773313841403166e-01
1.470391729353855e-01 8.107019088943755e-02
1.320686416208018e-01 3.594588331639086e-02
-4.351893983429387e-02 4.391367748623925e-02
3.747854565008136e-02 4.498156461688531e-02
-7.991359746171413e-02 -1.145520355205390e-03
-2.905723835620042e-02 -1.529397954561249e-02
-2.308701029887118e-02 1.165465054394730e-01
8.086642512014320e-01 3.507459492021823e-01
-1.094050454086296e-01 -8.063254305175752e-02
4.818995356958075e-03 2.189501208994194e-02
-1.216360672199646e-02 1.163249993037619e-02
1.197111021592528e-02 6.875321998264321e-03
-8.578320679311173e-04 5.185841492743004e-03
-2.738935203058467e-02 -1.755249425355611e-02
1.194613881677294e-02 -2.242320012083427e-03
-6.558476715147185e-01 -9.882128353693478e-02
-4.125081089042020e-02 4.097477362822601e-02
-2.571303764628874e-02 -8.019798238288654e-02
2.948641128741265e-02 -7.339868118395533e-02
-7.521327319070559e-02 2.699671428062508e-02
9.614471157332909e-02 1.200128427953142e-01
-5.923900352285578e-02 -1.660734781959096e-02
-5.229876687370937e-04 2.009180384549184e-03
5.765759433958330e-03 -4.021418689710595e-04
5.846509529017147e-04 -2.176278024817779e-03
2.590946216991112e-03 1.104813998994666e-03
3.344191970381584e-02 9.199258402399978e-02
4.943732125166689e-02 4.834886368727617e-02
-5.077785301080273e-02 3.681486832390937e-02
6.635613051190240e-03 1.329674372678473e-02
-3.492225903771674e-02 6.427153914558230e-02
9.644461030044551e-01 4.561382607983287e-02
-9.449514649219824e-02 -5.443059290495549e-02
-8.968185174755390e-02 -2.581745738145677e-02
7.908441319722903e-01 4.237076056028596e-02
7.338467778433463e-02 4.868441627859105e-02
-1.243769359482561e-02 -6.915992629126064e-02
5.143936825430009e-02 9.794682807790220e-02
1.014835776770071e-01 8.021935331809962e-02
7.021065773086163e-02 1.138516964792549e-01
2.837053113101360e-02 2.595115443950246e-03
-4.105892887748917e-02 -6.523550341022898e-03
-8.703449488625475e-03 -1.536141043194434e-02
-1.406482975732083e-02 -1.374079002835705e-02
-6.084837573104888e-04 -1.222143048507667e-02
-7.745981877260139e-02 -1.546332373385181e-01
-2.092132064516166e-03 2.938677078732699e-03
-6.580602635910295e-03 -9.139171153524704e-04
1.228127552856946e-03 5.905618440766989e-03
-6.604564645443680e-03 3.659306746989873e-03
6.554717216592773e-02 3.361895151258669e-02
-9.352803915607782e-03 4.645051829552652e-02
1.534916378544817e-01 2.639270799902099e-01
9.360368609766682e-02 -9.776939915006526e-02
-2.368580615443168e-01 -9.040119710572300e-02
-5.468678624516857e-02 3.033290213105653e-02
-4.275879130133911e-02 -8.966754441990750e-02
2.605500785029734e-03 -6.859890657555504e-02
7.467533515878379e-02 2.320116185288208e-01
2.202293583237103e-01 -6.144056137537376e-02
-1.736472937895690e-02 -3.032675491701260e-02
-1.638093359359248e-01 8.401162419853279e-02

-1.856352775288698e-02 -3.311448837327525e-02
5.521568908335324e-02 -7.071728436181997e-02
-2.713298932131475e-02 9.975440655882451e-04
6.455146636287956e-02 5.456804236138790e-02
1.914880308598526e-02 -3.289549891377204e-02
-2.417459821756277e-02 -3.316407071993962e-02
-5.497131864484200e-02 1.149340780044538e-01
-9.714470738878164e-02 7.210754001902699e-02
-7.346261112001714e-04 5.406326355583475e-03
1.000601366287101e-03 -2.000627619197565e-02
-6.525556832611982e-03 1.397244379963653e-03
2.874506656516628e-03 -1.149999858473533e-02
4.748659769464395e-02 -1.024872909793139e-01
1.700127753711159e-02 -5.412705594841748e-02
-9.233760293341677e-02 5.011633491503424e-03
3.561042952149902e-02 9.689607988301874e-02
1.765121072889010e-02 -2.841763664064621e-03
-4.508024530373372e-02 -2.506024514638401e-02
1.242928448387747e-02 -1.217132869871878e-01
4.415763381978269e-02 -8.566653908700310e-02
1.278745124188796e-01 3.573285395531203e-02
-2.969868720864316e-02 -1.182793901471013e-01
2.564676413883186e-02 9.913223365432112e-03
7.848065075128748e-02 7.746334621201573e-02
4.320187133863626e-02 9.003716740534309e-02
4.934333850910945e-02 4.922910418038869e-02
-2.775780621173665e-02 -6.517764255026588e-03
-7.533954561807570e-02 1.307327788235221e-02
-7.865748334763271e-02 5.466636182436643e-03
7.645448787967939e-01 2.618403785219972e-01
1.681600441983750e-02 -4.481478788269914e-02
-2.409753622735227e-01 5.914954028517879e-02
1.609642655907834e-03 3.584101265770927e-03
2.813646663810147e-03 -2.469711261713728e-03
-2.304075658158122e-03 -2.048734284570197e-03
2.077198697044121e-03 2.115746235082569e-03
7.202212205743727e-02 4.442668684005314e-02
1.896875454144524e-03 5.280588911547402e-02
1.455828156849281e-01 2.001163020342853e-01
3.479612598397257e-02 -4.823919803865791e-03
-2.435313723650539e-01 -5.631689927312177e-02
-9.613498526364579e-02 1.464844625165752e-02
-1.321559731756352e-03 -1.700829939365755e-02
4.120551570522935e-02 1.677803652715879e-02
-5.953281737497376e-02 8.272581307183892e-02
2.508510750427732e-01 -1.308350076974072e-01
3.978774328122143e-02 1.552600454188413e-01
3.776595175661198e-01 9.144204563689593e-01
-9.054001347591363e-02 -5.242680302204734e-02
-8.686819186216717e-02 -1.888299296694386e-02
8.108341010543815e-01 1.344208259889999e-01
6.461138144234478e-02 7.561689743722866e-02
-1.501490733120588e-02 -5.581977225120260e-02
3.940540237896920e-02 7.077567002865735e-02
1.194888828992378e-02 -2.265911438607748e-03
-6.555918003527340e-01 -9.896226077652626e-02
-4.132905117009991e-02 4.111685537725244e-02
-2.571893573434498e-02 -8.018823991947056e-02
2.950272633769880e-02 -7.362239068869654e-02
-7.530817018105952e-02 2.717144572353343e-02
-6.097414019590362e-02 7.086270362331073e-03
2.591418573658354e-02 3.851648782892592e-02
-3.527746243343887e-02 7.694453169656864e-03
-1.255779017462564e-01 1.000945818222188e-01
5.840347527934816e-02 4.366335718204311e-02
5.930970126121031e-01 -6.536466111402499e-01



==> anc/ternarie_4445/Monodromy/start_good <==
36

-9.178673081212201e-02 -5.245599426621500e-02
-8.825275325577600e-02 -2.155292826256500e-02
8.022566436298600e-01 9.927688077008801e-02
7.524729028260101e-02 8.367569801775700e-02
-1.250209354876000e-03 -6.530239085633700e-02
4.999653700389400e-02 9.303029998119500e-02
1.195416802244310e-02 -2.225934180354000e-03
-6.560577710833700e-01 -9.891546819700110e-02
-4.115491104918700e-02 4.092292289326200e-02
-2.570701095199700e-02 -8.005816221966300e-02
2.941914008262100e-02 -7.332772392640199e-02
-7.507007824205600e-02 2.699645975995900e-02
8.306470571337600e-02 6.925123923475100e-02
-2.631866554121000e-03 6.450055333951101e-02
-2.520169416138000e-02 7.947572402054000e-02
6.628901260347200e-02 9.954313791954100e-02
-4.986358377275200e-02 -6.159247708199100e-02
-4.363786207688800e-02 6.858262771755810e-02
-3.777699832746000e-02 -9.873023399290000e-02
2.251959174854600e-02 -9.135044625682701e-02
3.669676250951100e-02 7.622324724014400e-02
3.634917018379500e-02 -5.107012333167600e-02
-7.505713542195000e-03 5.154623436746600e-02
-5.543948948927200e-02 9.026674172056499e-02
9.015391063311000e-02 2.074965436740300e-02
2.113776820185300e-02 4.703248826760600e-02
6.374079255711100e-02 8.650339728394700e-02
4.048211909924600e-02 -7.207606064662800e-02
-8.151521021270800e-02 -2.388618850411100e-02
-4.363786207688800e-02 6.858262771755810e-02
-3.777699832746000e-02 -9.873023399290000e-02
2.251959174854600e-02 -1.135044625682700e-02
3.669676250951100e-02 3.622324724014400e-02
3.634917018379500e-02 -5.107012333167600e-02
-7.505713542195000e-03 1.154623436746600e-02
-5.543948948927200e-02 9.026674172056499e-02
9.015391063311000e-02 2.074965436740300e-02
1.137768201853000e-03 4.703248826760600e-02
6.374079255711100e-02 8.650339728394700e-02
4.948211909924600e-02 -7.207606064662800e-02
-8.151521021270800e-02 -2.388618850411100e-02
4.177457890165700e-02 -6.689333670048300e-02
-2.952938879084900e-02 -4.829159279506610e-02
-6.105800366706000e-03 -9.111150804119310e-02
-4.424765849460100e-03 -5.448494845808000e-03
-8.459618609850000e-04 9.105717695359500e-02
9.212993622611000e-02 7.622100043006000e-03
4.814038260778000e-02 3.339139584718200e-02
3.333163313138000e-02 8.987872802854000e-02
4.924941240444200e-02 4.884444793924100e-02
-4.344354377175200e-02 -2.259235703299100e-02
-7.463782067688800e-02 7.758622222255809e-02
-7.994595436034500e-02 5.510716975355500e-02
8.955399362261099e-01 9.456553464300600e-02
-5.323163313138000e-02 3.337872802854000e-02
3.334941240444200e-02 4.444444793924100e-02
-4.333354377175200e-02 -2.259235703299100e-02
-9.763782067688800e-02 6.586222222558100e-03
-4.445954360345000e-03 9.510716975355500e-02
8.034399362261100e-01 9.056213464300600e-02
5.978211909924600e-02 1.237606064662800e-02
8.961521021270801e-02 3.277618850411100e-02
-4.377457890165700e-02 5.579333670048300e-02
9.252938879084900e-02 -4.845159279506610e-02
3.610580036670600e-02 1.922150804119310e-02
5.177457890165700e-02 5.571333670048300e-02

-4.814806200028249e-02 -1.039429098181060e-01
2.842101106758214e-02 -1.037617299132995e-01
1.860446567263853e-02 4.707411511359620e-02
2.502664467475686e-02 -3.341997493667333e-02
-9.211006846479916e-03 3.003214333333430e-02
-3.388841361675078e-02 5.039424126230278e-02
8.767907443460483e-02 2.268089255328397e-02
4.095782940281099e-03 4.307944920678454e-02
1.366328935014090e-01 1.564825832874014e-01
7.110710804336325e-02 -1.340157368699721e-01
-1.580380923513134e-01 -3.540995324612765e-02
1.150192015109990e-02 -3.503905713332865e-02
-2.141684527775823e-02 -9.892483800731775e-02
3.447173857659628e-02 -2.021582956542324e-02
6.114086145626862e-02 4.162425143059836e-02
2.943522525124350e-02 -8.120134435386968e-02
-7.126624823184540e-03 2.571102953382036e-02
-2.681191546005614e-02 1.409751865639725e-01
-9.174342540232347e-02 -5.226205409925971e-02
-8.811748700112254e-02 -2.135913521039829e-02
8.029103166277616e-01 1.033024004307539e-01
7.450801341300602e-02 8.545334383852875e-02
-8.591234382207458e-04 -6.523298877462466e-02
4.968358824666776e-02 9.282752559154688e-02
6.278367897058156e-02 5.293755355818919e-02
1.916882680599033e-02 5.690411312897640e-03
-5.753136738765713e-03 5.843213415014291e-03
-2.828446285597966e-02 -2.295286650260723e-04
-1.109578773725618e-02 -1.772821998549256e-02
6.244923287544181e-03 1.611573093069829e-02
7.726715548608218e-02 7.248065148790853e-02
-1.903284617000683e-03 5.773891642873633e-02
-9.590634560508822e-03 8.122025325104626e-02
9.426169885733346e-02 1.032200885325934e-01
-6.802736671368929e-02 -3.719108559857785e-02
-9.049909805919822e-03 8.273996524726902e-02
-5.501110406300842e-02 2.654263157890434e-02
3.239557677221593e-02 4.279603631458446e-02
-4.674869108548664e-02 -2.752416036789898e-02
-1.131717634893851e-01 2.895008905964584e-02
1.708464113585910e-02 9.163569718628536e-02
8.080699559666648e-01 -7.251419804700975e-02
3.643028539580619e-02 9.107205331343427e-02
4.981472556496874e-02 4.832176743841710e-02
-3.997634356100424e-02 -3.423593635874352e-02
-9.633206831240293e-02 6.894606236281840e-02
-7.638643791135789e-02 2.991055480722100e-02
7.977343305300134e-01 1.578860583790704e-01
1.195528630362074e-02 -2.224804400271653e-03
-6.560536704112087e-01 -9.890570421687149e-02
-4.115980739975705e-02 4.092123924032662e-02
-2.570355016420098e-02 -8.006139249039419e-02
2.942530832640182e-02 -7.332744311372300e-02
-7.507477173751362e-02 2.699280328027484e-02
-2.432712118691138e-02 -5.194101541155062e-02
-4.288630039441387e-03 -9.172339963993621e-02
2.302333953114108e-03 1.221963090260787e-02
5.167486893302538e-03 8.004075709353870e-02
9.514268998114402e-02 1.885443425815321e-02
3.782490087683869e-02 5.183643582055518e-02
5.361752217293766e-02 8.422705696400738e-03
7.883284977368045e-02 2.802002705704551e-02
-7.656354160775315e-02 8.336135417606244e-02
1.618853237652091e-01 -5.403602920651767e-02
3.319912769541011e-02 2.490127905302070e-02
5.120656005424385e-02 1.328498718552426e-01

-4.653268588477343e-02 1.290582126609331e-02
-9.948258627218595e-02 2.889837171349398e-02
-7.939186354631568e-02 4.156770487498088e-02
1.743927434202590e-02 -5.989370471076483e-02
-2.258799260854848e-02 -1.791051007573858e-02
-7.519093462029672e-03 -8.444851077082806e-02
1.312913629303414e-01 -5.668600224135762e-02
8.369129906587519e-02 2.324782246203082e-02
-1.896749230535692e-02 2.240108945890702e-02
3.672210314111824e-02 5.264863954106374e-03
3.543368782123275e-03 -1.254288507688431e-02
-4.413088635277493e-03 9.839311935097437e-03
-4.282575624505422e-02 2.270069825365884e-02
3.449592478380554e-02 3.840865075747389e-02
-4.681205232214877e-02 1.783399279340764e-02
-1.269039185844895e-01 -7.043459625101869e-02
2.729120906337163e-02 1.341603533701057e-01
1.149165187799492e+00 7.786832235736572e-02
-3.956924910603709e-02 -6.061948713335166e-02
-3.164413908272152e-03 -2.940454054927857e-02
4.338666650093939e-01 -2.112266439405930e-02
-4.411081276128904e-01 -5.419424723734683e-01
-2.895818336880936e-02 5.742501762685642e-01
-3.077630911462544e-01 1.369425770253674e+00
-9.028714662586052e-02 -4.830469121310693e-02
-9.239372089854395e-02 -1.138048286146968e-02
7.224505087884872e-01 1.211739415303395e-01
5.342768208184244e-02 1.287519401142571e-01
1.628455028401833e-02 -8.384000287101248e-02
1.367777719766892e-01 9.927163998025268e-02
-2.815157809955534e-04 -3.136133860092874e-01
7.907046386209836e-02 -3.600059898301504e-01
-7.204166800420845e-04 1.293787009668165e-03
6.378250370386311e-04 -4.260062347500267e-04
3.326049764675393e-04 3.573115381933271e-04
-2.380727475758923e-04 3.004100087147660e-04
6.516148591338788e-02 4.592080082452798e-02
-7.891765025518045e-03 5.691345732233434e-02
1.542731576887351e-01 2.168105782703025e-01
6.253425846416072e-02 2.203978515319475e-03
-2.294695988166604e-01 -6.119180642494227e-02
-1.052861414135232e-01 4.737495800815700e-02
1.194047788495821e-02 -2.186305809964724e-03
-6.560340008470916e-01 -9.920808443869222e-02
-4.105864348257402e-02 4.099686469500125e-02
-2.579121982024453e-02 -7.999210024795349e-02
2.929990693796528e-02 -7.341017487657502e-02
-7.499060690358500e-02 2.715901792385714e-02
3.891947884505739e-02 9.137401832551548e-02
4.889174986093752e-02 4.920013809698948e-02
-3.285818653818377e-02 7.371689323689728e-04
-5.650074083145183e-02 1.963491329558610e-02
-6.200071397100554e-02 3.368999712127859e-02
8.368105976894248e-01 1.593176380505574e-01
-4.122791671488368e-02 -5.233379224208171e-02
4.200207856198233e-03 -3.115591497278980e-02
-2.888001584204480e-01 6.801680148346265e-02
6.760315450834212e-01 5.790553478885044e-01
1.095619732544126e-01 -5.012989728792866e-01
-4.203272096293915e-03 -1.061579788497834e+00
-7.354411955810347e-02 -1.022106549389027e-01
1.844310218473607e-01 1.214063484955443e-01
-1.828019336309101e-04 5.796798663856893e-04
1.410974775714844e-03 1.424170414853737e-03
8.102027839781512e-04 -1.080386404136312e-04
-8.990225682336744e-04 5.357945015797214e-04

6.388153025265340e-02 3.359808109519068e-02
-7.034111783272442e-03 4.340290865371395e-02
1.685721981217543e-01 2.736336236182875e-01
5.184838811979272e-02 -1.111925948566568e-01
-2.710198848355661e-01 -1.011060411249320e-01
-7.132116246264372e-02 -1.426131354028769e-02
2.309105486795725e-04 -7.284457947468681e-02
1.330545487017276e-02 -2.688749626529110e-02
-1.682851361229621e-01 -2.022209200781355e-02
1.527029575859925e-01 2.809338678955702e-01
8.200360569744095e-02 1.759083508018225e-01
-3.156071495538942e-01 1.583310204718513e-01
1.196485079576903e-02 -2.228175956158441e-03
-6.560582331752297e-01 -9.896675800207093e-02
-4.113764407407257e-02 4.093350266986666e-02
-2.570497349415561e-02 -8.004530595837145e-02
2.939870814230107e-02 -7.334241015737017e-02
-7.505182444372033e-02 2.702275345968996e-02
3.487933220862963e-02 1.091443383830571e-01
-4.640509908243827e-02 1.109099708145740e-01
-2.448576767636589e-03 -1.872684525588546e-02
2.531525071897073e-02 2.383311929618676e-02
2.630992880358485e-03 9.662342888187918e-03
8.641814366377388e-03 1.968937319526343e-02
-4.978554166257382e-02 2.635851196587264e-02
3.281502471331321e-02 4.102914276291247e-02
-5.102793753062655e-02 2.144013852891182e-02
-7.613020346310244e-02 -1.503870526532938e-02
3.229280491983287e-02 9.237508361510505e-02
9.587446012837685e-01 -1.651331561140823e-02
-9.137125147782180e-02 -5.077254861960560e-02
-8.823403503245168e-02 -1.773793143558848e-02
7.734386974902507e-01 1.535032321506207e-01
7.628954995644759e-02 8.565487270730322e-02
-1.503697909495960e-03 -7.345013278828784e-02
5.456259264045893e-02 8.174551166688594e-02
-3.340417076914508e-02 -4.130286997205806e-02
2.347907370867246e-02 -9.629328658073519e-02
-1.005225028485470e-02 9.401042376295615e-03
3.913000508125832e-02 4.751974157820170e-02
2.397420600080343e-02 -2.702763548145305e-02
1.706950149850775e-03 -1.507986482485267e-02
3.851388438856727e-02 9.015159864136117e-02
4.891298707370709e-02 4.881793691249740e-02
-3.207871276096597e-02 1.412749071924180e-02
-3.771535150962006e-02 8.117647233005912e-03
-7.257086071946668e-02 2.811591872625429e-02
8.803661932938255e-01 1.818828545320215e-01
1.878582988949392e-01 -7.255803072243740e-02
-9.407987705832258e-02 -6.547861362950476e-02
9.360892988487199e-05 -6.426142702818287e-04
-1.083971656822084e-03 3.703040662898762e-04
-1.293771748910992e-04 5.771089262932619e-04
-2.053358071900251e-04 -3.999409835089070e-04
4.168956805046767e-02 -1.558152708069352e-01
1.065068041543329e-01 -1.292359160187695e-01
2.114594978423408e-02 -4.669163702567075e-03
-1.767622306006099e-02 -6.043337682228916e-03
3.277143542087720e-03 -4.846295502733052e-03
1.224623634074645e-02 -3.660284244700696e-03
-2.034301248603418e-02 -9.323197305157846e-02
1.342457227457581e-02 -1.666996148802193e-02
1.435785194729104e-01 4.151062969408872e-02
1.092422779754538e-02 -2.504632746492990e-01
1.575368677390838e-02 -3.471084244959785e-02
1.633582526852526e-01 2.263077696296402e-01

1.082691474939456e-01 8.258628419967280e-02
8.290957417034105e-03 7.627601610455104e-02
-3.308267929881636e-02 2.633346536415532e-02
-4.195833102930317e-03 6.648064823571159e-02
-8.230017016159016e-03 -4.016578708128860e-02
-3.661340865755546e-02 -1.496949887324652e-03
-9.249805139208824e-02 -5.301477573720616e-02
-8.890867822991037e-02 -2.210682390092504e-02
7.910873854345280e-01 8.674768733935899e-02
7.290741534058734e-02 7.599018546092311e-02
4.273256615731890e-04 -6.311109789075584e-02
4.981332979661502e-02 9.325772358458283e-02
-2.827133244137810e-02 -5.437680826453271e-02
-2.225525180455367e-03 -8.094171258025724e-02
3.959937729896346e-02 2.432563164683607e-02
-1.145553988932492e-02 7.733986878074636e-02
1.695988705454528e-01 5.179714202832524e-02
2.736034555817946e-02 1.858016914540845e-01
-5.579089058253445e-02 4.041261149599323e-02
3.011247242708768e-02 4.455049305682689e-02
-5.934890810513094e-02 7.616876585547214e-03
-4.882713362278497e-02 2.360250242794041e-02
-1.897807156665486e-02 9.869449504215054e-02
7.844680305819287e-01 1.914643428683947e-02
3.961391111275588e-02 9.290438578712416e-02
4.860693150617805e-02 5.049000618374332e-02
-1.738854620974475e-02 -1.783531533270256e-02
-7.110371707320769e-02 2.871759477530051e-02
-7.413265138170519e-02 5.569174087443317e-02
8.276971897994453e-01 1.594011549487565e-01
1.195299557353537e-02 -2.228600572559217e-03
-6.559884155892357e-01 -9.885311214408038e-02
-4.118617932524839e-02 4.093317577773017e-02
-2.568698460272569e-02 -8.010363505164810e-02
2.945436472038523e-02 -7.335395764043036e-02
-7.512312159678836e-02 2.698322444308738e-02
-5.479700876779536e-02 -7.312505075884306e-02
8.476424401985056e-03 -8.499709853725133e-02
-5.071235629258708e-02 8.062769272153897e-02
9.270710435596974e-02 -4.394266771170227e-03
-8.474450149030360e-02 1.968132289829756e-02
-1.338112853694152e-01 -6.666384334858305e-02
4.538821511043883e-03 -9.284958030850593e-02
1.291281008564486e-02 -2.989794252890531e-02
1.011372146951779e-01 -2.022832649043381e-02
-2.930804019117248e-02 -7.929739686436954e-02
-3.277486868496680e-03 1.186268479716984e-02
1.177381091791591e-01 9.197197336427215e-02
-1.749314952238846e-01 5.362563063961235e-02
1.297895929554559e-02 3.707771981024913e-02
1.293710157712510e-03 -5.686802936985537e-03
-7.233717275010158e-03 -2.118098141922852e-03
1.380439198747542e-03 -1.035038078891619e-03
-8.249842442551373e-04 1.307330071270267e-02
5.940701951552971e-02 5.049185868438965e-03
9.604046812493701e-02 3.185055936140332e-02
-4.662575264049949e-02 4.731743319892830e-02
7.285711655498749e-02 -3.399312828999797e-02
2.633493129683001e-02 1.856747201917737e-02
7.521277594086002e-02 7.440623853960021e-02
8.783191217016859e-02 1.681092759981977e-02
8.052526351135961e-03 4.391306833302178e-02
1.170254505435615e-01 2.401374266467919e-01
1.572389855818577e-01 -8.857794019684126e-02
-1.937258757823564e-01 -8.647352951489810e-02
-1.847581249534123e-02 4.918361565257615e-02

1.042383221445481e-01 -1.071641570745913e-01
1.811466807397303e-01 -4.076048721470320e-02
-8.290546261462988e-03 -8.247863034698048e-03
1.806123703763156e-03 1.513148460560054e-02
-3.770551948653692e-03 1.572494184220795e-03
-8.194389716233255e-03 -1.453818016308260e-03
6.247387000082032e-02 3.086113635011712e-02
-3.265581470248984e-03 4.174943834777153e-02
1.572166811518441e-01 3.318098447470893e-01
9.199874667351798e-02 -9.882653368528470e-02
-2.641419534246386e-01 -1.310082274323570e-01
-7.530764412715957e-02 -1.453380616612258e-02
-3.410612048533548e-02 -8.655271827764050e-02
2.227614861649610e-02 -3.277114091517667e-02
1.160256688954570e-01 1.169490070360881e-01
8.942846881314355e-02 -1.995191372017161e-01
-5.543905219436240e-02 4.334159130022812e-02
-1.230592744756681e-01 2.328992631209941e-01
3.766860064767948e-02 8.902319623510119e-02
4.855982616920980e-02 4.878576393526644e-02
-4.304029356408622e-02 2.059401243814731e-02
-5.118861348503774e-02 3.081593803339745e-02
-6.609589056131913e-02 3.258291880996904e-02
9.138726438069988e-01 1.860998975675597e-01
1.194553232465311e-02 -2.216109328663817e-03
-6.560113724194000e-01 -9.891108029333413e-02
-4.116427469778996e-02 4.093817482255176e-02
-2.572886322007053e-02 -8.008118558114862e-02
2.943836396015122e-02 -7.334407647173394e-02
-7.509771643102263e-02 2.701160537707398e-02
2.710564686990532e-02 1.146413060747593e-01
-4.844584540618040e-02 7.745202504746218e-02
-1.587881259474059e-02 -2.457132565712539e-02
2.694804139626236e-02 1.332526709879743e-02
6.940537706831721e-03 1.795263719262950e-02
2.002544826897231e-02 1.706723103864160e-02
-1.106837637807939e-02 -5.838465155703461e-02
1.626665719272287e-02 -4.501136474917967e-02
-1.455580786066406e-02 -4.384781821246550e-02
1.204304111362065e-01 2.193309843729937e-01
1.580820101129084e-01 5.008663834036604e-02
1.559576335021700e-02 9.590109818959401e-02
-5.613142340332564e-03 -2.222669951683246e-02
-4.563034043653794e-02 -1.261691896678636e-01
-5.764780931634417e-03 -9.441324089801313e-04
-8.771236934482632e-03 8.369043634472580e-03
1.173914422152011e-02 6.411340779976306e-03
6.292882868967956e-04 5.581943332752548e-03
-9.386324099963253e-02 -5.357132611564946e-02
-9.143370536695884e-02 -2.115026448412170e-02
7.287173561393465e-01 8.164063811107000e-02
6.070073066609863e-02 7.705464013826024e-02
4.618214269212184e-04 -6.441077266333016e-02
6.155882855307275e-02 8.254771474959696e-02
-1.640679931089126e-01 1.041420260903492e-01
8.025337778165626e-03 -4.191021431467681e-02
-1.295329129783136e-03 2.558694471688375e-03
2.741532040203629e-03 7.089684682001258e-04
1.724519223365168e-03 -1.092474935648741e-03
-2.703986677817876e-04 -1.798842518865474e-03
-5.366826995342054e-02 2.745206342626264e-02
3.271144266665977e-02 3.973253916885157e-02
-7.017114488857001e-02 -6.590287792600575e-03
-1.104656847133589e-01 -2.663135518900522e-03
2.516837879458909e-02 1.100633783489692e-01
8.876886196445392e-01 1.574227707567805e-02

-4.368722932952534e-02 -7.849298069227441e-02
-3.756327381188182e-04 -6.821880629369992e-02
-3.710283819216708e-01 9.863389887553586e-02
1.444583192407490e-02 1.378305435751004e-01
-1.335905715352784e-01 2.526096254279400e-01
-4.668101689271747e-01 -3.045746170728911e-01
1.197496530855024e-02 -2.241920491126599e-03
-6.561465026199550e-01 -9.873050438167914e-02
-4.119849673012935e-02 4.084746396505494e-02
-2.558763931351256e-02 -8.004026235405413e-02
2.950742055107756e-02 -7.327094976208243e-02
-7.507308532297591e-02 2.687029819392927e-02
1.094320090836778e-01 6.646883513931454e-02
1.220482846360863e-02 6.255243492801128e-02
2.953851537907976e-03 -1.317551527500341e-02
-4.921319035142823e-02 5.560950504209571e-02
-1.229073344624124e-02 8.801198050079836e-04
-3.523149193055822e-02 -1.556917062131106e-02
-1.275305031768738e-02 -6.360878271676768e-02
5.386470186996777e-03 -2.679471823333503e-02
2.524746133757844e-01 -3.748097260480245e-01
-4.324264957780398e-01 -3.120090374644113e-01
-8.978710231762042e-02 1.187869232962123e-01
6.679413469316918e-01 4.485482404113739e-02
-3.149038269538725e-02 -6.153636047636830e-02
7.374497116770941e-03 -6.989322932732568e-02
1.853787354941375e-01 1.586677394218908e-01
2.384867072476228e-01 2.024315460986918e-02
2.306559147225271e-01 -2.351529502364864e-01
2.391804760028882e-01 3.585080184400850e-01
-8.652862428362265e-02 -4.976890209671311e-02
-8.141022749243126e-02 -1.526975921123386e-02
8.855577227223130e-01 1.840147506841603e-01
9.735532667083428e-02 1.635343857327533e-01
7.038010871035098e-02 -4.414863184301223e-02
-2.612130645246982e-03 5.486651181334514e-02
2.843189451252223e-02 -3.561946273443866e-03
6.542794544338626e-02 1.494407220603906e-02
-1.600489569510944e-01 1.297588902936041e-01
3.065003441846165e-01 -1.230603861345114e-02
2.190574201992131e-02 2.802000190333986e-02
1.406216447092799e-01 4.967801785981111e-01
4.275193793117323e-02 8.957304170463061e-02
4.892867801016185e-02 5.013663927378384e-02
-8.211394118919066e-03 -4.167341832189216e-02
-1.195397217196794e-01 3.955318079988537e-02
-8.915915758843516e-02 3.065193815730390e-02
7.559129320819839e-01 2.666303665428140e-01
-6.734254888191690e-02 1.508349258687867e-02
2.578524469768818e-02 4.697955770741129e-02
-3.849662920171382e-02 -1.324889909786048e-02
-8.202511296278421e-02 9.455163199121730e-02
6.317497396953108e-02 6.197820613880425e-02
4.585600249147797e-01 -3.749124601222086e-01
-7.968201405136266e-02 1.352421560590820e-02
-1.144386351851401e-01 4.172337299857239e-02
-5.296354759229035e-02 2.548790913416974e-02
1.864924986048691e-02 -3.517639793981225e-03
1.255588432167595e-02 -3.058097431838506e-02
-2.917986993676372e-02 -5.570844164108164e-03
6.093514348885146e-02 2.874992709492131e-02
-7.458641833351668e-03 4.481036362521992e-02
1.473811996435911e-01 3.157858508891296e-01
2.312543563140547e-01 -1.198030891603513e-01
-2.592451520901958e-01 -1.176178611153529e-01
-3.586850938507238e-02 9.718145810169082e-02

8.373227104470410e-02 2.893884100017845e-02
5.002482907909911e-03 4.668645904277054e-02
1.710046014957576e-01 1.993475227317488e-01
8.575846109139237e-02 -1.941491496528029e-01
-1.946011154264151e-01 -4.764310198893059e-02
7.661269827465111e-03 -3.213638510925317e-02
3.655585560229740e-02 8.834301078714039e-02
4.804825645686240e-02 4.840113655954594e-02
-1.539085727955191e-02 -3.748315758755461e-02
-1.103047294292154e-01 6.020860280690109e-02
-9.676386412487423e-02 4.249186401022868e-02
8.875323386646798e-01 1.858138366495045e-01
-9.255038658645487e-02 -5.046015440761683e-02
-8.856885944237343e-02 -1.907429044365535e-02
7.916898893045582e-01 1.336057089216866e-01
5.904645459650301e-02 9.400687016020441e-02
5.806304358456498e-04 -6.515261146470334e-02
5.189121832507235e-02 9.054106322681335e-02
-5.785159636055348e-02 2.765448007400555e-02
3.089802969716502e-02 4.398201191096703e-02
-3.826755204651257e-02 -3.661311992404951e-02
-1.054094828301461e-01 3.551499873943059e-02
8.315973506662931e-03 8.841156271748087e-02
7.461778734918376e-01 -7.148450279229818e-02
1.195182792899053e-02 -2.217389836475728e-03
-6.560428847990305e-01 -9.890887040303853e-02
-4.115650701769939e-02 4.092709443381120e-02
-2.571174517291155e-02 -8.007137665185464e-02
2.942119197006967e-02 -7.333105605090610e-02
-7.508066077236092e-02 2.699997551262527e-02
-1.646863206795942e-02 -6.085037213436380e-02
1.173385077664671e-02 -9.840219433481962e-02
4.884759623609574e-03 3.208893271944851e-02
1.709300306881490e-02 5.346287110054219e-02
9.796879113355891e-02 1.190347217381809e-02
4.776643681205300e-02 6.630387109284050e-02
8.120348879064487e-02 6.956345822462384e-02
-2.357481533804585e-03 6.574018195209450e-02
-5.048942498603570e-02 4.602056264028722e-02
6.004705019158874e-02 1.361654456453548e-01
-2.452612278046766e-02 -4.780449513419676e-02
-3.749288885598946e-02 5.943337966588186e-02
-7.130003593100300e-02 8.551483702354165e-02
-1.087670650915471e-02 1.405250150729243e-01
6.283038863199222e-03 3.133965784849427e-03
-2.302527570420544e-03 -2.357503478913817e-03
6.072017479265368e-04 -1.088985046632341e-03
-1.335518783226083e-03 2.914683873518325e-03
-6.038020347649314e-02 -9.893076756390586e-02
4.529859062964185e-02 -1.445788417788768e-01
-2.012127716448736e-03 1.175299694757164e-02
1.242453149025945e-02 -1.155581063746455e-02
-1.058354887025837e-02 7.346124750836902e-03
-1.576395533305513e-02 8.133176915025995e-03
4.284802911191034e-02 8.560514769285281e-03
7.913438478293082e-02 1.746472906683711e-02
-1.106877877421569e-01 6.816830763509120e-02
1.666727534794383e-01 -6.494568042828688e-03
4.160476150470879e-02 3.918722065305546e-02
4.735016043358262e-02 1.503553097204827e-01
-2.825505970975680e-02 -1.019484653898146e-01
2.754611293931646e-02 -3.209495309484353e-02
8.594068375919627e-02 4.934013021787433e-02
4.058588716094277e-02 -1.010840456238964e-01
-7.916571779444047e-03 3.783545283323828e-02
-4.126510531722745e-02 1.581901549954529e-01

4.572675467934201e-02 9.309633989700571e-02
4.907562678163259e-02 5.117138796346572e-02
1.431215140397003e-02 -6.903795011199511e-03
-1.123766959694195e-01 -2.273624192251146e-02
-8.724814604750386e-02 2.369906404473686e-03
6.679981965528286e-01 2.161319385103466e-01
-1.350901653438448e-02 -1.076512239311927e-01
-2.537214956181091e-03 -8.843868199037093e-02
-2.069490187754018e-01 3.558962299379128e-01
2.686118706447157e-01 1.473024393102535e-01
8.167631741395511e-02 1.152967773206514e-02
-2.394779517196152e-01 8.929890041280542e-02
-2.064897315060681e-03 -1.059006806069787e-01
9.778627951228130e-04 -6.705388861356479e-02
1.971992414435620e-01 -4.046734825770887e-01
-3.737391469122970e-01 -1.463033417974199e-01
-3.118209372860933e-02 8.681770877273079e-02
2.748997512856260e-01 -3.976742581400404e-02
-6.381217441385102e-02 -1.920202130508274e-02
3.796435875094323e-02 -9.481531038731740e-03
-2.822390238238424e-02 3.805308199998553e-02
8.727281497901292e-02 -2.503289338947753e-02
-5.112666393213684e-02 -3.454146306307433e-02
-9.913254804580918e-02 -1.278847861052115e-01
-7.567336324989030e-02 6.668972415931010e-03
3.483810849513151e-02 4.614592379110748e-02
-2.469672273782985e-02 -4.036257533585957e-02
-7.087403577186059e-02 1.051558232910104e-01
5.828344905405815e-02 3.350656717788723e-02
2.635387167219628e-01 -2.037333816549982e-01
8.124304503632815e-02 7.330658959745162e-02
8.906857229174565e-03 6.902074744831623e-02
1.126046516551533e-01 3.730079469668415e-03
-3.109987078582097e-02 5.536272424324788e-02
-1.110550343964395e-01 5.515337134502914e-02
-5.763375326739045e-02 1.611477727817574e-02
1.197030259502829e-02 -2.243939158080951e-03
-6.560935607274014e-01 -9.868173248464779e-02
-4.124113531117777e-02 4.085777110255066e-02
-2.555849075820375e-02 -8.005415246822191e-02
2.954837961717583e-02 -7.330604655909576e-02
-7.511511279988323e-02 2.686265163270973e-02
6.989575440549908e-04 1.730811107716215e-02
4.670050699104637e-02 2.919632806813372e-02
-1.350230784902910e-01 1.033899387376093e-01
2.280035795422993e-01 -1.216186583711473e-01
4.410709867348273e-02 9.170002039636872e-02
8.941091530851261e-01 5.469925102460249e-01
-5.369150409971314e-02 8.411100707196242e-02
-6.430252146232081e-02 1.016975489794365e-01
3.453564733398316e-02 -4.449329407190170e-02
-3.290366705151150e-02 -2.598821895800395e-03
-8.558119874375370e-03 4.681512041804120e-02
1.598627962990736e-02 -1.791782787692713e-02
2.154752905127681e-02 9.530742768752218e-03
-4.187208842033856e-02 3.738476528333964e-02
-1.189816898415068e-02 2.866132737853138e-01
2.118687619386548e-01 -1.006365411224949e-01
-1.282667163425142e-01 -2.043212410335986e-01
-3.934023602661109e-02 4.613906280917930e-02
-8.736776030572463e-02 -4.808148406431901e-02
-8.080055701757824e-02 -1.651276508753153e-02
8.911790511024830e-01 1.781817164837738e-01
4.869453622067674e-02 1.748059984872338e-01
4.792885688022026e-02 -2.356817413753801e-02
1.160867307669000e-02 9.282814431249309e-02

3.910342224896935e-02 9.307117289201150e-02
4.876966867168753e-02 4.949542666910803e-02
-3.425592637302049e-02 2.021885253190450e-03
-5.081365170633879e-02 1.443687979433681e-02
-5.111466207181559e-02 2.434331957855177e-02
8.035896772277983e-01 1.287624676614484e-01
1.331106535590807e-01 -6.848668231707814e-02
9.476951837045219e-02 -3.228716491646873e-03
-2.756994070036093e-02 1.761367740075048e-02
3.589619983826643e-02 1.540167120339633e-02
8.152402209073820e-03 -1.167128394466123e-02
-7.527625872282723e-03 6.972601175206745e-03
-2.778535742194218e-02 -1.168675305675063e-02
-8.002236890442394e-02 2.011956228664140e-02
-6.531646687354997e-02 9.247003012068594e-02
8.617992630202670e-02 -5.689762008712791e-02
-3.988186551412673e-02 -1.000864630082237e-01
5.876840386837359e-02 -1.040404225506524e-01
1.196408312990668e-02 -2.218552278173725e-03
-6.560257020730661e-01 -9.897602544844385e-02
-4.115251408082491e-02 4.093509823370572e-02
-2.572103805980026e-02 -8.002794877183689e-02
2.941162376837778e-02 -7.335865813638733e-02
-7.506212798295665e-02 2.703960348525964e-02
-9.757884635463153e-02 -4.314845919996978e-02
-9.735411380117214e-02 -9.290836381301409e-03
5.335945410321008e-01 1.311181642944623e-01
-5.871092675654889e-03 1.353623673961151e-01
6.066693273062696e-02 -5.205295558386811e-02
1.014582182207726e-01 1.360225575580093e-01
-3.746119656973039e-02 2.399938076327502e-02
3.581697620534020e-02 3.783987875082562e-02
-5.124074641387472e-02 1.882832335411813e-02
-1.035787626717267e-01 -8.525781879953667e-02
3.209914781932714e-02 1.499009217489631e-01
1.204339875558187e+00 1.993703213783975e-01
6.405247318557053e-02 5.088160677094664e-02
-5.956218109406288e-03 6.136941837343325e-02
1.688224938037079e-01 1.843874484794886e-01
4.971535922966671e-02 2.080039811031700e-03
-2.325336904744545e-01 -4.073131639190580e-02
-9.746573415483104e-02 5.378232768292343e-02
-7.309645741154591e-02 -7.259125425899593e-02
5.230126667740496e-03 4.000808278428623e-02
4.285488248380783e-03 7.278836769736021e-03
4.051295720205238e-02 -2.107938818254041e-02
1.347718274471708e-02 -1.197659862028658e-02
-2.993239632708544e-02 6.936783408109247e-02
-4.981830458119554e-02 -2.937581964871139e-02
8.524625993178023e-04 -4.360938836281971e-02
-2.025335252200234e-02 -5.151876513530367e-03
1.269908744268545e-01 1.420125571980280e-01
6.368413066013617e-02 -7.477781971496383e-02
2.184455395537680e-02 -8.767923802776097e-02
-5.416033646486459e-02 -7.248871872226181e-02
-4.052387073636878e-02 -2.436884569723829e-02
3.505888683149542e-01 1.135219107668803e-02
3.683321789811714e-02 -8.550814430429508e-02
-4.112847929627290e-02 1.779213171077414e-01
-3.553493693219664e-01 2.141927394244118e-01
-2.191615942709003e-02 -1.870839315847350e-01
-1.734690239391364e-03 -1.973835665391920e-01
-1.570372817759414e-02 9.435166051469638e-03
7.755666292782753e-03 3.123739107101083e-03
1.274604741723906e-03 4.644984418329363e-03
-7.222306678553900e-03 1.273771882258227e-03

-1.321559731818602e-03 -1.700829939360597e-02
4.120551570520271e-02 1.677803652719266e-02
-5.953281737493585e-02 8.272581307173904e-02
2.508510750426684e-01 -1.308350076977308e-01
3.978774328117422e-02 1.552600454188715e-01
3.776595175674088e-01 9.144204563703468e-01
4.320187133863847e-02 9.003716740535048e-02
4.934333850910978e-02 4.922910418038981e-02
-2.775780621171582e-02 -6.517764255015875e-03
-7.533954561806816e-02 1.307327788231326e-02
-7.865748334759536e-02 5.466636182424356e-03
7.645448787966301e-01 2.618403785218638e-01
1.242928448387595e-02 -1.217132869872423e-01
4.415763381976270e-02 -8.566653908704319e-02
1.278745124188579e-01 3.573285395533371e-02
-2.969868720860096e-02 -1.182793901470801e-01
2.564676413874645e-02 9.913223365434137e-03
7.848065075115540e-02 7.746334621197248e-02
-5.497131864500943e-02 1.149340780044801e-01
-9.714470738887349e-02 7.210754001902384e-02
-7.346261111755627e-04 5.406326355587954e-03
1.000601366237385e-03 -2.000627619195219e-02
-6.525556832611251e-03 1.397244379982767e-03
2.874506656476141e-03 -1.149999858472236e-02
1.681600441972788e-02 -4.481478788271444e-02
-2.409753622729320e-01 5.914954028446890e-02
1.609642655925991e-03 3.584101265802836e-03
2.813646663828486e-03 -2.469711261746750e-03
-2.304075658181326e-03 -2.048734284590009e-03
2.077198697060932e-03 2.115746235097213e-03
4.748659769461839e-02 -1.024872909792967e-01
1.700127753710146e-02 -5.412705594846879e-02
-9.233760293360396e-02 5.011633491589428e-03
3.561042952164793e-02 9.689607988315790e-02
1.765121072896017e-02 -2.841763664084842e-03
-4.508024530381795e-02 -2.506024514635476e-02
-6.097414019590321e-02 7.086270362296121e-03
2.591418573657419e-02 3.851648782891935e-02
-3.527746243341408e-02 7.694453169663310e-03
-1.255779017462643e-01 1.000945818224987e-01
5.840347527939901e-02 4.366335718195004e-02
5.930970126112463e-01 -6.536466111415544e-01
-9.054001347591185e-02 -5.242680302204820e-02
-8.686819186216296e-02 -1.888299296694274e-02
8.108341010544463e-01 1.344208259890397e-01
6.461138144232514e-02 7.561689743721747e-02
-1.501490733122615e-02 -5.581977225116517e-02
3.940540237892007e-02 7.077567002863466e-02
7.202212205744271e-02 4.442668684007078e-02
1.896875454147326e-03 5.280588911549120e-02
1.455828156849177e-01 2.001163020341922e-01
3.479612598395258e-02 -4.823919803832752e-03
-2.435313723649886e-01 -5.631689927309059e-02
-9.613498526360656e-02 1.464844625169173e-02
-1.856352775287835e-02 -3.311448837323370e-02
5.521568908340821e-02 -7.071728436176698e-02
-2.713298932128612e-02 9.975440655816798e-04
6.455146636286362e-02 5.456804236129771e-02
1.914880308593578e-02 -3.289549891374764e-02
-2.417459821758161e-02 -3.316407071991208e-02
1.194888828992402e-02 -2.265911438607675e-03
-6.555918003527352e-01 -9.896226077652418e-02
-4.132905117010044e-02 4.111685537725095e-02
-2.571893573434410e-02 -8.018823991947037e-02
2.950272633770012e-02 -7.362239068869535e-02
-7.530817018105976e-02 2.717144572353163e-02

-9.077719989247231e-02 -5.154092518141244e-02
-8.661944682359886e-02 -2.062889625334994e-02
8.186582215277409e-01 1.207306923308363e-01
7.442593500276136e-02 9.698670224116621e-02
6.654540993416860e-04 -6.513448844109078e-02
4.699140974197118e-02 9.053318017760700e-02
-3.340119246897454e-02 -6.382812475974424e-02
-6.847218660131682e-03 -1.114206152667451e-01
-1.094967164871366e-03 8.316016155516581e-03
-3.368881017283125e-03 6.629766608862509e-02
6.387797791423013e-02 2.873884656294464e-03
2.230967520628874e-02 1.742372460661511e-02
7.742646384336788e-02 3.601019872846780e-02
-4.201982742005204e-03 4.812902961127483e-02
1.091870973843288e-01 2.113673799842661e-01
9.577685892269251e-02 -6.268489110444814e-02
-1.928027065823639e-01 -7.710308355416887e-02
-4.768018861509243e-02 -2.487479358582738e-03
3.821321215946352e-02 8.546191840515811e-02
4.930638198725205e-02 4.994858527091024e-02
-1.127515138512512e-02 -4.869459925787206e-03
-6.412425303405699e-02 -1.640967532321834e-02
-9.017130193670729e-02 5.484457352662351e-02
1.016280458081401e+00 2.275352918477395e-01
6.233471088630758e-02 7.869723888729133e-02
3.069980483138301e-02 9.424130127606017e-02
1.041355250538404e-02 1.588829619980740e-03
-2.578208652823908e-02 5.495119019145266e-02
-1.645251298101337e-02 -2.184805369035954e-02
-7.177869826427161e-02 2.294378184419379e-02
1.195760758119968e-02 -2.224293155863595e-03
-6.560948883237221e-01 -9.888989790086812e-02
-4.115498271389314e-02 4.090027572138734e-02
-2.569558534377600e-02 -8.004962173081229e-02
2.942718105901725e-02 -7.330485433630372e-02
-7.505744753603741e-02 2.697295611644846e-02
-5.651487166600156e-03 -1.499610538289746e-02
4.504054240314035e-02 1.507682081736673e-02
-1.804870937808604e-01 7.075424038719044e-02
2.322374805820745e-01 5.257911728701695e-02
5.749271444936259e-02 5.287443286667063e-02
1.689821262417150e-01 2.132546771652462e-01
-3.562636241392002e-02 -1.260185610675428e-01
3.197717742889877e-02 -1.212381874556833e-01
1.421444942175281e-02 4.306511630656369e-02
1.127949626728152e-02 -3.607703639071450e-02
-9.503483915453003e-04 2.654681119022716e-02
-1.405618448613143e-02 3.914986607846505e-02
-4.491019572332344e-02 -9.026147442462831e-02
1.516980504260281e-02 -1.651400046436529e-02
7.229298399774722e-02 3.216569185884647e-02
1.946922923337892e-02 -6.466354394917090e-02
-1.698039002892043e-02 2.107509163210162e-02
-9.679784126370733e-02 8.547373739000233e-02
2.816166408328848e-01 1.457242961211583e-01
-8.983319366985127e-04 1.943115402205369e-01
3.473263693725796e-04 -6.613111458165076e-04
-1.314935578206474e-03 1.022047527844044e-04
1.823590984014079e-04 3.773620037392467e-04
-9.277799961289997e-05 -1.700076417198115e-04
-6.030921530454795e-02 2.880067808735838e-02
3.078166875740053e-02 4.503519007716389e-02
1.069728009633998e-02 -1.306852677221891e-02
-1.150036024303811e-01 -2.738577769800902e-02
9.818900617510260e-03 7.095377159955546e-02
6.683406373863088e-01 -7.556516447542050e-02

-9.214681940101786e-02 -4.922722547189493e-02
-8.945990822217137e-02 -1.563950763308994e-02
7.449791223250029e-01 1.648075842504744e-01
6.918288211003516e-02 9.941479072173610e-02
4.252869830270773e-03 -6.808364260906968e-02
5.460159216646698e-02 7.868012223238759e-02
1.268151841865236e-02 1.327715574340496e-01
-9.325291452860265e-02 1.478029531970605e-01
-2.379683173459574e-03 -1.005948032989687e-02
1.164518232378447e-02 9.476848992598019e-03
9.781888140913977e-04 3.895034829871604e-03
6.078031896476502e-03 5.602793293061072e-03
1.402048494374713e-01 6.793181832513054e-02
-9.442535155445454e-02 -4.662108012504770e-02
-9.844389881940787e-04 -9.897158217043478e-06
6.073064875059532e-04 2.093223088494240e-03
9.547039684253089e-04 -1.332195269815665e-04
-6.528482445980754e-04 8.096554633197092e-04
3.721040648019038e-02 8.935943623419239e-02
4.916101751227073e-02 4.877760861793232e-02
-3.771223132690911e-02 1.347150296654787e-02
-2.537949452280741e-02 2.438097372114471e-02
-7.255031179718696e-02 3.967174723933424e-02
9.193730640068388e-01 1.820071715847142e-01
1.398568548695791e-01 -2.291599033909708e-01
2.353348617176300e-01 -1.813951169553108e-01
2.175079689572865e-03 -2.329341879673062e-03
-2.588588380760071e-03 1.480762371121164e-03
-5.139857240177349e-04 -5.954340178696540e-04
1.730765387426174e-04 -1.028992844417774e-03
-3.848006883425686e-02 -1.001897716137505e-01
1.021861759646191e-02 -2.242548555855974e-02
8.000557696137152e-02 3.939840392171421e-02
4.417833647060165e-02 -1.145779837220513e-01
3.727929718414640e-03 5.228212656719636e-03
-1.295558107188730e-02 1.427813334645528e-01
1.197252981894160e-02 -2.233038480333436e-03
-6.561308349798202e-01 -9.902108438128585e-02
-4.110079090709432e-02 4.091660778575590e-02
-2.570401525111427e-02 -8.000003858913968e-02
2.936228634983307e-02 -7.331359885946483e-02
-7.499539442793392e-02 2.702881743715805e-02
-2.725692009123955e-02 -3.915829211398272e-02
3.089797623085001e-02 -9.793096584314875e-02
-2.724976713473427e-03 1.712286880229055e-02
4.087678475581275e-02 3.453153232828615e-02
1.788830516087924e-02 -2.706184917286191e-02
-5.303844575851591e-03 -7.012507859995603e-03
-5.241202641847691e-02 3.005985932783780e-02
3.262060086848494e-02 4.319393394836232e-02
-4.767238061036321e-02 1.819311738141672e-02
-6.773918612083149e-02 2.644365401928367e-03
2.250665314710642e-02 9.088144671914689e-02
8.581755273438377e-01 3.079543408288487e-02
2.678983609673982e-03 -6.947979686360330e-02
1.695018507462343e-02 -4.080436580717792e-02
-5.896770148126017e-02 -3.806331671388585e-02
8.043656262632401e-02 1.056527655701666e-01
9.769775508491015e-02 1.163426853420143e-01
-5.225935964341576e-02 1.804682034499423e-01
6.527926468674106e-02 3.372065632484823e-02
-7.826218191079043e-03 4.306583550705980e-02
1.661811404827230e-01 2.668408954942382e-01
7.238388557769525e-02 -1.014509055196123e-01
-2.601970672354132e-01 -9.467593514754981e-02
-7.479309549584379e-02 4.932533446986949e-03

-5.208380073057799e-02 2.985180857725829e-02
3.231507827844550e-02 4.049281332406648e-02
-5.964927132941356e-02 1.085920781523590e-02
-9.786281810628648e-02 -1.561847287601779e-02
2.102818478919676e-02 9.971856549916540e-02
8.824395030099766e-01 4.897306266440980e-02
-1.058265106374768e-02 -4.840690803599735e-02
1.509537285340578e-02 -5.096397384466844e-02
-3.265120048895439e-02 -1.315202591070684e-02
1.060919263017253e-01 2.055013131366624e-01
1.537282176484484e-01 4.403613952843486e-02
2.275765928525256e-02 8.875102133121277e-02
-1.676540920089749e-01 -3.674044504897662e-02
1.175588643606532e-01 -3.954048855862902e-03
3.314286983666598e-04 -1.461450257253283e-03
-1.392484530237366e-03 -3.847172950548993e-04
-8.271059445971069e-04 7.611652538731621e-04
1.159547344218537e-03 5.885563176399430e-04
-9.366454542477505e-02 -5.261122504918875e-02
-9.130875669068940e-02 -2.099633058784419e-02
7.460645303536062e-01 8.878194301293103e-02
5.498097107290755e-02 7.343132924736689e-02
7.450169367549558e-04 -6.246152490085260e-02
5.962033259258234e-02 9.260963576249853e-02
1.193254557547401e-02 -2.220108188562863e-03
-6.559035822240095e-01 -9.898051993534467e-02
-4.118136709745137e-02 4.100088096933515e-02
-2.580004592115757e-02 -8.009914527126023e-02
2.946861993118782e-02 -7.341178173447847e-02
-7.514348335550783e-02 2.708681220314051e-02
-3.730998897199271e-02 -9.027252022391365e-02
1.945931609954636e-02 -3.970691796880479e-02
1.125146260103010e-01 1.069347545320087e-01
9.484286214667875e-02 -1.590889745368784e-01
-4.073040709140627e-02 5.157640147511078e-02
-1.312756022792071e-01 2.124126695555162e-01
6.844218706936954e-02 2.565249785133538e-02
9.825344455414598e-04 4.152429764680500e-02
1.077454491654253e-01 2.912058331869154e-01
8.484080510920114e-02 -1.200926770517255e-01
-2.169314825841325e-01 -1.300963040394004e-01
-5.161331665595380e-02 -2.790986615392572e-02
-1.780684531131935e-02 -1.779344997373292e-02
-2.168647093879474e-01 -1.450488676855761e-01
-3.737812931190602e-04 -6.549302078667968e-04
-7.911552369734169e-04 -1.734576401194683e-03
-4.366150154795631e-04 2.480353097806073e-03
-1.418645147410753e-03 -4.914112136258232e-04
5.404540537178195e-02 9.247650823608460e-02
-2.646310751506837e-02 7.454331059537483e-02
1.363960752151906e-02 -1.230983753298116e-02
4.134310292955302e-02 3.289191556934916e-02
-2.107949817764301e-02 1.670848796830502e-02
4.373210722177106e-03 3.774249028056072e-02
3.673145208016824e-02 8.909971768443495e-02
4.847849153816097e-02 4.870659816083890e-02
-3.210240726749811e-02 9.513418701564892e-03
-6.390053148639499e-02 2.991298387456044e-02
-7.380225763266746e-02 3.786236988993855e-02
9.195046793129734e-01 1.636229713079083e-01
9.330869591182076e-02 -7.644809222571290e-02
1.632465081252725e-01 -2.887431097182377e-02
-1.253889801486550e-02 -1.042884978841791e-02
5.547023797230155e-03 1.892735596886470e-02
-7.055345542349051e-03 4.981575415386778e-03
-1.296271633626892e-02 1.678621695259233e-03

6.688958036454698e-02 3.794980460254990e-02
-4.894422222342605e-03 4.665198922926009e-02
1.443186414442352e-01 2.720424772803148e-01
1.240945044347678e-01 -1.576139677254877e-02
-2.350815736075557e-01 -5.367627363681082e-02
-8.163776618857679e-02 8.271897492307968e-02
-6.060139356824657e-02 3.185904040690073e-02
3.168618418644693e-02 4.370056505025275e-02
-5.500625953253190e-02 -1.359526117270917e-02
-7.371782173493578e-02 1.574185772419426e-02
6.608571438832112e-03 8.012477897242459e-02
6.836033836045105e-01 2.375156359767311e-02
1.194312251493723e-02 -2.229367771828645e-03
-6.560141180458845e-01 -9.897853108587913e-02
-4.115125765404744e-02 4.096217377064545e-02
-2.573490125330032e-02 -8.007016423063486e-02
2.940625461155138e-02 -7.335819352493316e-02
-7.507803834377447e-02 2.704208433257011e-02
1.055293198417489e-01 -3.744811393019930e-03
1.064133594137637e-01 4.758731698591961e-02
-1.353640647687385e-02 5.389031229469708e-02
4.930897798315591e-02 -4.888391176385919e-02
2.481377965272230e-02 1.286584582708144e-02
4.788325747048727e-02 2.121110173839158e-02
3.680675872869117e-02 8.681686685674313e-02
4.894941849802912e-02 4.876885230043317e-02
-7.441511746928668e-02 -5.818641562612857e-03
-3.648497779434702e-02 6.036517437139170e-02
-9.100062208456004e-02 5.903842281168675e-02
9.692088516016442e-01 2.515739644757121e-01
5.306201665145398e-04 -3.425925513743167e-02
-4.868368984858525e-02 -3.387694868516364e-02
-5.982578363546236e-02 -5.555875741462219e-02
-6.544194420726112e-03 -3.176832695824203e-02
-5.894326355952534e-02 2.455725555180630e-04
-6.387290082952780e-02 -9.208573131980677e-02
-2.390104431424012e-02 -1.673883188255979e-01
1.300782149489653e-02 -7.566873051134158e-02
3.079798928823396e-02 -5.418683201740709e-02
-3.221476533810183e-02 -1.109351878648951e-02
5.356126886754700e-03 -1.247487330089937e-02
3.832202825273179e-02 1.539913037864297e-03
-3.361985184295029e-02 -5.621795865749387e-02
6.435951922544144e-03 -7.369771298865478e-02
-5.645288585452129e-02 9.928417921315673e-03
1.134022775124578e-01 1.370384638944334e-01
4.345168513122152e-02 -6.321132580217403e-02
-2.003116549441684e-02 -7.126229717299747e-02
1.313178338771559e-02 -9.748070593419282e-02
2.319116191215050e-02 -5.175290876461757e-02
1.748839719604438e-01 1.433692941728214e-01
2.914707191037724e-02 -1.165492268972841e-01
1.186596694339601e-01 1.052907837266733e-01
7.465514191341476e-02 2.979810658794505e-01
-9.582549995928082e-02 -4.994569390540986e-02
-9.158305776521462e-02 -2.136381319268587e-02
7.523636036784301e-01 1.192646449828635e-01
5.650398056696341e-02 7.446049189655966e-02
8.211348387678627e-04 -6.268647589874157e-02
4.443313680875698e-02 1.025730340584967e-01
4.066898423628100e-01 -2.392171094809463e-01
1.249651128503876e-01 1.829326879663159e-01
-1.777794907034241e-04 -8.883734541846399e-06
1.395042099347328e-04 1.668918871515133e-04
1.556457514423879e-05 -2.814276536031529e-06
-4.476030241771088e-05 2.089020016033904e-05

-3.851964413824902e-02 2.536151123214074e-02
3.678230782068901e-02 3.867899151211022e-02
-5.563469782288250e-02 2.380560216417209e-02
-9.340962343407379e-02 -1.009931992465492e-01
1.006828782346003e-02 1.415352239637264e-01
1.130123725268680e+00 2.214016686002282e-01
-1.198591552517166e-01 -2.236178690645383e-03
-3.033422804797025e-02 -2.092449781942624e-01
-8.003714623681759e-04 -1.243786804906760e-04
1.116252040646794e-03 4.246261326782737e-03
2.638109788749515e-03 -8.004475209608839e-04
2.933646242321622e-04 -2.659290273142544e-04
-9.016514502300807e-02 -5.990716918534430e-02
-8.536694832966406e-02 -2.344944607616695e-02
7.757746263735146e-01 3.048143582797986e-02
1.199341393261260e-01 7.734380045605958e-02
-9.243365655473805e-03 -9.402410607831704e-02
9.138330117873640e-02 4.807553679715960e-02
4.230605864930236e-02 -2.383535325936717e-01
1.057957522757436e-01 -1.410115267409779e-01
1.036814363161958e-02 -3.860345897831840e-03
-6.991809136842140e-03 -7.394574951596902e-03
-1.750778673365243e-03 8.784532441873992e-04
2.659832235391359e-03 8.133292496608229e-04
-1.574703143904024e-02 -7.317394304372579e-02
-3.767043777935022e-04 -4.730874784702838e-02
1.546294174848829e-02 9.156182357465358e-02
3.326281260210590e-02 2.062530747923885e-01
1.593965208239776e-01 8.639306098768360e-02
2.226621424809136e-03 1.697535703484639e-01
-6.461535182225237e-02 -5.523835581907027e-02
3.419836387815134e-03 5.175020531075381e-03
-3.822640857970967e-03 3.742711206690447e-02
1.574482749080529e-01 -6.595799173095245e-02
-3.883750680197319e-02 -8.661418091766784e-03
-2.904257450261964e-01 3.248358620726698e-02
-9.426239954948509e-02 -1.765329304114634e-01
-2.183897485505668e-01 -4.074130274911202e-01
-4.882628171310843e-05 -3.842831180544874e-04
7.214161377831675e-05 4.746518169483009e-05
-3.578042218698609e-04 5.134326961871129e-05
6.561081252364879e-05 -1.991038877437649e-04
3.842555230140467e-02 9.191467088986161e-02
4.858956355313073e-02 4.883068921512079e-02
-3.042354784731134e-02 8.841044003991192e-03
-5.444102052115476e-02 1.062336501763140e-02
-5.622597411666844e-02 3.396751147455721e-02
8.392080426204814e-01 1.354223616740637e-01
6.263614793402203e-02 3.985704761378104e-02
-8.901446293301236e-03 5.363187186276806e-02
1.722380800212669e-01 2.806212491546570e-01
4.310485949153881e-02 -5.286128666447538e-02
-2.609017808471100e-01 -9.164570185525507e-02
-9.752096290648185e-02 1.600649578470584e-02
1.200481164871335e-02 -2.198332311137677e-03
-6.561332797449685e-01 -9.883401871727073e-02
-4.114399668238827e-02 4.085383319644195e-02
-2.565199348025424e-02 -8.004906868832970e-02
2.939281787974877e-02 -7.328054807398754e-02
-7.502712666632415e-02 2.693454106577095e-02
-2.907373278422141e-02 1.088830929036525e-01
-8.635677012017276e-02 1.100205195103004e-01
-4.017099456233853e-02 1.065852228341720e-03
2.345562266632218e-02 -7.611511127981249e-03
9.928801317837483e-03 -2.257923866196908e-03
1.445450492698031e-02 -5.361493061667761e-03

-6.671650900960712e-01 -9.871207057820791e-01
-4.623811488697715e-01 -6.879907970766871e-01
1.588072166895143e-05 1.849578077310373e-06
-1.195278989547564e-05 -1.425246517738627e-05
3.380386074182274e-06 -1.282167672072918e-06
-2.566012970917913e-07 1.373609499114522e-06
-8.305838505413944e-02 8.023574389789253e-03
2.055316532975766e-02 4.302970278862609e-02
-3.747548410765468e-02 -5.679403514665331e-03
-1.941018732370823e-02 8.631006090892392e-02
2.866366448994461e-02 2.065648057759587e-02
2.244046442637381e-01 -2.797243958502147e-01
4.494183710286057e-02 8.611971104079659e-02
4.947127820247893e-02 4.725903817242958e-02
-2.120862790108594e-02 -2.049181817565243e-02
-1.117030974751909e-01 3.144316659763553e-02
-8.843714143122858e-02 -7.121456819463145e-04
7.505301779253107e-01 3.491702192675676e-01
-1.543311039287431e-03 1.428293229734257e-02
5.499545165220226e-02 3.594599364809389e-02
-3.910895652346424e-02 1.154003878013346e-01
7.841403061973234e-02 -2.109559427605501e-01
2.644007359403850e-03 6.817724024785817e-02
5.565379453521600e-01 2.416072686236480e-01
-9.353809739597749e-02 -5.261930939794359e-02
-8.671161655389455e-02 -2.062567851006271e-02
8.307089560440333e-01 1.435367429771806e-01
4.830538228096830e-02 7.438946255308848e-02
3.297138252044030e-03 -6.058124715435997e-02
1.314974993388383e-02 1.074675287050656e-01
7.098268700729458e-02 3.039923296460931e-02
3.247568643273049e-03 4.493360795617717e-02
1.383883003639482e-01 2.982668980024631e-01
1.093285220630125e-01 -1.846087781467863e-02
-2.793649304552135e-01 -1.201789868548273e-01
-1.002368994498955e-01 3.600709419322174e-02
9.727095800634706e-03 -1.503866732314349e-02
1.656870053860277e-02 1.667141342048630e-02
-2.692576623812703e-02 -1.297278098327072e-01
9.789119412000155e-02 1.006559939935260e-01
1.130395357890607e-01 1.199196620003278e-01
2.959787749606956e-01 1.134229116330311e-01
-2.618549890118292e-02 -4.886559732206221e-02
-2.328940837593011e-02 -1.191827593912993e-01
-2.161296093545449e-02 -2.767173385232885e-03
-1.587116013181890e-02 4.148193506470361e-02
3.277206433817340e-02 1.516681982269698e-02
-9.015356737222072e-03 1.051388146592955e-02
-4.745821796988343e-02 -1.426815677284813e-01
4.906180866144049e-03 -1.091364166428351e-01
2.048922058296073e-02 7.125856660093344e-02
3.699085916346627e-02 -4.235651346104969e-02
2.076697867724984e-03 2.318529764917673e-02
-3.850205083596358e-02 3.964427968866693e-02
1.196898594271879e-02 -2.234393792928032e-03
-6.560758818195326e-01 -9.878444767276189e-02
-4.118295288905117e-02 4.087480336978008e-02
-2.565315976405617e-02 -8.007648280447438e-02
2.947533945929061e-02 -7.329211012622967e-02
-7.509385121908041e-02 2.692021576628381e-02
3.125198754123169e-01 2.836639273621228e-01
8.313175676414880e-02 1.919626635480578e-01
-2.888928598571813e-04 -3.840989007462305e-04
-3.807746862651976e-04 1.229784552724792e-03
-6.242873796134388e-05 -1.842808593311345e-04
-3.117090994970465e-04 3.418664789546871e-05

8.514411145392095e-02 5.483966133669910e-02
6.357599144184295e-03 6.404819643842655e-02
5.194842668923227e-02 1.440708049105704e-01
4.076962841018052e-02 6.476798105449244e-02
-1.348579804335861e-01 -7.595271331161826e-02
-9.379564231924861e-02 1.495062226858738e-02
-4.468310537997865e-02 -6.814048716283695e-02
-5.712423948346055e-03 -4.762895625778293e-02
1.848297677980646e-01 2.149264688940136e-01
4.423097915777992e-02 4.286101852437778e-02
1.036003991574824e-01 1.833101425630662e-01
-3.229080479815677e-01 3.998651380871290e-01
-8.327341746939446e-02 -5.502763818523958e-03
4.041030989328516e-02 5.013055501261948e-02
-2.144679410590770e-02 -5.361925964650754e-03
-8.476174415188692e-03 5.086641929428701e-02
2.305694090404860e-02 3.529776752293809e-03
3.934130702203746e-02 -1.248562879841719e-01
1.308251819553793e-01 -5.340523887952714e-02
5.660244680980354e-02 1.304042580542519e-02
-2.199542998370435e-02 4.502213705062331e-02
5.495885921914819e-02 1.608306325288427e-02
-7.905265868338575e-03 -2.872330703087238e-02
-1.788100218052084e-02 8.534303377658611e-03
-6.654802111202178e-02 -5.291449099328489e-02
9.783344737557536e-04 -5.621062212250741e-02
-7.573155706965835e-02 -2.065130492931295e-02
1.283323459869420e-01 6.184120382602262e-02
-1.384733567399067e-02 -1.096674351440909e-01
8.319546240993919e-02 -1.688704205255601e-01
-9.492158755453375e-02 -5.527967249335046e-02
-9.258034732743027e-02 -2.447362117456324e-02
7.286498474995055e-01 1.627433958612261e-02
6.687996842115870e-02 5.486663452259279e-02
-3.357159395983501e-03 -7.490764885394655e-02
7.197174529655542e-02 1.008035379801801e-01
4.145802710540346e-02 9.391975366736380e-02
4.918012076150913e-02 5.065065445824681e-02
-1.199696093552252e-02 -9.831556280218128e-03
-8.304005529629914e-02 7.745838798250027e-03
-6.262743837477004e-02 2.349123543517360e-02
7.362284026703129e-01 1.362777352178767e-01
1.435128633909160e-01 -5.925162715934126e-02
2.245064081235378e-01 -5.419890883856054e-02
-2.361734428328972e-03 -4.231517256955354e-03
1.319103811400301e-04 3.569085204729753e-03
-1.898987597846745e-03 5.307622058840035e-04
-2.851867406596798e-03 4.306731608954768e-05
1.370522611217380e-02 -1.035520568310632e-02
-5.759197920407284e-02 -5.761690113180536e-03
6.293833300941719e-02 2.059473237673758e-02
-2.279479736056719e-02 -7.131445107918191e-02
-7.229324227948795e-02 2.190162536460597e-02
3.339145116214801e-02 -2.494557252444746e-02
-2.575775803834583e-02 2.494187059510129e-02
3.299852775849910e-02 3.860590421107797e-02
-5.179201956004547e-02 6.855275049552949e-02
2.546914019742445e-03 -1.675038244460389e-01
-1.529172998623016e-02 1.220309425364215e-01
1.165939359503580e+00 2.763146191050316e-01
1.195462341905946e-02 -2.236041393939003e-03
-6.559173276522191e-01 -9.874234391074530e-02
-4.124316265513601e-02 4.092401563830494e-02
-2.563992244779089e-02 -8.013663458774388e-02
2.952912686601588e-02 -7.338793306362790e-02
-7.518999968380757e-02 2.694782143222021e-02

1.014835776770097e-01 8.021935331809441e-02
7.021065773087165e-02 1.138516964792511e-01
2.837053113101342e-02 2.595115443959316e-03
-4.105892887748580e-02 -6.523550341035517e-03
-8.703449488620283e-03 -1.536141043194832e-02
-1.406482975731775e-02 -1.374079002836094e-02
-3.779615331805611e-04 -7.360530226850895e-02
6.993981994778692e-03 -4.980986506127624e-02
-5.886193204047552e-02 -1.238401089930615e-01
-1.112807413146007e-01 1.773313841403164e-01
1.470391729353904e-01 8.107019088941853e-02
1.320686416207924e-01 3.594588331638201e-02
-4.351893983429656e-02 4.391367748623658e-02
3.747854565008075e-02 4.498156461688545e-02
-7.991359746170072e-02 -1.145520355211542e-03
-2.905723835621488e-02 -1.529397954561003e-02
-2.308701029886960e-02 1.165465054394664e-01
8.086642512014129e-01 3.507459492021399e-01
-4.275879130134045e-02 -8.966754441990750e-02
2.605500785031312e-03 -6.859890657555816e-02
7.467533515879668e-02 2.320116185287827e-01
2.202293583236600e-01 -6.144056137537862e-02
-1.736472937895642e-02 -3.032675491699549e-02
-1.638093359359012e-01 8.401162419854277e-02
-6.084837573176493e-04 -1.222143048506628e-02
-7.745981877263518e-02 -1.546332373385177e-01
-2.092132064517976e-03 2.938677078732694e-03
-6.580602635908900e-03 -9.139171153569510e-04
1.228127552853402e-03 5.905618440766004e-03
-6.604564645448277e-03 3.659306746986715e-03
9.614471157335132e-02 1.200128427953045e-01
-5.923900352282822e-02 -1.660734781957121e-02
-5.229876687380509e-04 2.009180384550261e-03
5.765759433961446e-03 -4.021418689693103e-04
5.846509529026942e-04 -2.176278024817821e-03
2.590946216991797e-03 1.104813998997065e-03
6.554717216592768e-02 3.361895151258557e-02
-9.352803915608120e-03 4.645051829552536e-02
1.534916378544833e-01 2.639270799902138e-01
9.360368609766737e-02 -9.776939915006815e-02
-2.368580615443214e-01 -9.040119710572242e-02
-5.468678624516916e-02 3.033290213106288e-02
1.194613881677293e-02 -2.242320012083421e-03
-6.558476715147182e-01 -9.882128353693487e-02
-4.125081089042028e-02 4.097477362822612e-02
-2.571303764628880e-02 -8.019798238288670e-02
2.948641128741268e-02 -7.339868118395548e-02
-7.521327319070577e-02 2.699671428062517e-02
3.344191970381558e-02 9.199258402399863e-02
4.943732125166712e-02 4.834886368727623e-02
-5.077785301081431e-02 3.681486832389785e-02
6.635613051192743e-03 1.329674372680386e-02
-3.492225903772441e-02 6.427153914559255e-02
9.644461030044728e-01 4.561382607986297e-02
-9.449514649219838e-02 -5.443059290495521e-02
-8.968185174755437e-02 -2.581745738145666e-02
7.908441319722837e-01 4.237076056028930e-02
7.338467778433262e-02 4.868441627859561e-02
-1.243769359482448e-02 -6.915992629125982e-02
5.143936825429999e-02 9.794682807790130e-02
-1.094050454086055e-01 -8.063254305181221e-02
4.818995356952097e-03 2.189501208992138e-02
-1.216360672199371e-02 1.163249993038612e-02
1.197111021593090e-02 6.875321998261461e-03
-8.578320679296132e-04 5.185841492744917e-03
-2.738935203059591e-02 -1.755249425354558e-02

-6.128038852898820e-02 2.191295634627189e-02
2.610043429052034e-02 4.220481878180030e-02
-4.535408842478427e-02 -1.053746798624794e-02
-8.870155102826850e-02 4.800772408800671e-02
3.519584236037013e-02 7.599224694001498e-02
7.292699917317032e-01 -2.234501944857122e-01
1.197739479672388e-02 -2.213652941048827e-03
-6.562197392719080e-01 -9.892892093959337e-02
-4.110172714129723e-02 4.087169973143606e-02
-2.569421945133152e-02 -7.998940746049928e-02
2.938227427890008e-02 -7.324592543635275e-02
-7.497468332288837e-02 2.696021755929710e-02
-6.752132248644428e-02 -1.595294964269741e-01
-4.561825537471415e-02 -1.641808067387195e-01
-2.048258097403836e-02 1.602501380393939e-03
5.256726224166297e-03 4.386515364174601e-03
-5.982387409264283e-03 6.178068328633768e-03
-7.973869961660926e-03 -6.366076088177965e-03
6.676833470559393e-02 3.060950355998777e-02
-2.254782194708602e-03 4.625882239341907e-02
1.200005342779117e-01 2.700596513881693e-01
-6.957601069870087e-03 4.221016423246535e-02
-2.640958490430653e-01 -1.259226277944693e-01
-1.691308025780800e-01 -3.424630851014134e-02
3.696119831713739e-02 1.098654850145664e-02
8.266075808588060e-02 4.117507683017296e-02
-3.808536493068792e-02 6.076910431694089e-02
7.772980336258284e-02 -6.941399777106648e-02
2.969682517071118e-03 1.776934287093036e-02
1.186315310068357e-01 8.951731593172223e-02
4.007238871307589e-02 8.874370392906575e-02
4.834559600611082e-02 4.913332865118591e-02
-2.698290087761030e-02 -2.257876249675371e-02
-8.437813972136882e-02 4.022334476261769e-02
-8.293299729237327e-02 3.095982662408654e-02
8.409577658507864e-01 2.505706511576906e-01
-4.092051602371947e-02 -3.434432887537749e-02
-2.364718883517737e-02 -1.248401076709733e-01
-1.200841470758067e-02 -8.847754303242895e-03
-9.813418856379789e-03 3.964649479329482e-02
2.404377628330423e-02 8.194084150703884e-03
-1.400574838390997e-03 -8.436414850157096e-03
1.995856993839091e-02 -4.812532906087037e-02
1.040844464013267e-02 -2.425609987363500e-03
-2.765526974156750e-02 1.535304628203396e-01
4.600192783789414e-01 2.286178014757903e-01
4.228960749853852e-02 1.027436156089788e-01
-3.072814225367014e-01 4.681750455185320e-01
-1.718959378290336e-02 5.648281329186051e-02
-5.738544165016415e-02 5.029317802841745e-02
-2.981592696908699e-02 -2.037180260595002e-02
-1.291772347870477e-02 -8.449954616305937e-02
1.873798373359325e-02 1.418825360559956e-02
5.096733051335958e-02 -8.380653271612173e-02
-4.510189578813285e-04 -8.876539236472184e-02
1.760136967134465e-02 -2.090823208988091e-02
1.632098102858166e-01 -1.373994811340967e-01
-1.802050324377506e-01 -2.881126035893092e-01
5.346627348366061e-02 -7.182025069351663e-03
3.766888189273045e-01 1.276039785704400e-01
-8.978813962240963e-02 -4.911332463349664e-02
-8.646425796619840e-02 -1.524687798024925e-02
7.600746454608410e-01 1.831907934097761e-01
6.356153415422963e-02 1.025698446322570e-01
-8.966879093422168e-03 -5.751941237548498e-02
6.168708370056419e-02 3.854288166322247e-02

-5.799928632946030e-02 2.677177250034089e-02
3.194251895311757e-02 4.518062918386929e-02
-4.906668758919022e-03 8.010229785006923e-03
-7.072902912893893e-02 -1.450993451726150e-02
2.303249537335811e-03 6.684389364321018e-02
7.147919237629291e-01 -1.209039370636937e-01
-7.546280656729137e-02 -5.621356909717167e-02
-6.476200427604739e-02 -2.952282668838268e-02
9.360540148252775e-01 6.373342153073673e-01
7.170300626379400e-02 2.040068213391378e-01
1.657949055060478e-02 -6.765657089827503e-03
-1.401270341077894e-01 9.984140891848167e-02
-4.099158576814926e-02 -1.087341918704643e-01
1.443893694563629e-02 -3.813277698525742e-02
9.333492705451757e-02 6.252845154089821e-02
2.459139302077317e-02 -1.152397807212374e-01
-1.912225072842650e-02 1.853038356743255e-02
-3.334998058419466e-02 1.084845577944927e-01
-9.228221600337769e-02 -7.924542335199920e-02
-9.129608385453487e-02 -5.871148421578037e-02
-2.946185416149819e-02 -4.447053223518150e-01
-7.286166378224996e-03 -4.060608183893909e-02
-4.604024663887305e-02 -2.082588982676020e-02
9.767650081675029e-02 -5.782060769454711e-02
1.747823042723426e-02 -6.583910072320373e-02
5.580079818968588e-02 -1.658026100572013e-01
-2.246160145026381e-03 6.376380027919798e-03
9.309795202735600e-03 1.268043780003003e-02
7.847278525348269e-03 -8.717522180515499e-03
2.287015899258700e-04 -2.081606837202630e-03
3.864240240926159e-02 8.788432736716151e-02
4.896148292625809e-02 4.895719656362024e-02
-1.958090566118241e-02 1.456817085990381e-02
-3.866289048946833e-02 1.977378687818325e-02
-9.921416678893345e-02 2.519112574891623e-02
9.087433125019214e-01 2.364854961197815e-01
2.293044962039258e-01 4.259189204352454e-03
3.062577497388350e-01 1.698299938607510e-01
-1.127317197627284e-04 7.854989881673858e-04
4.074202335006073e-04 -2.192588790191961e-03
1.779329231229563e-05 6.138295666176290e-04
6.821106587505279e-04 1.597375878549533e-04
-9.353159836646145e-03 -2.311762254381098e-02
1.803482557315643e-02 2.923951264510298e-03
-3.216608491523756e-01 -3.675811261274418e-02
1.704581815805619e-01 9.286177870960161e-02
2.129079757339489e-01 4.289959020516583e-02
2.197418117072610e-01 3.417778737735952e-01
2.946399998681754e-02 1.760876107634238e-01
-1.378097941175528e-01 1.001157780346414e-01
-3.075947034193468e-03 4.313456626956672e-04
6.841729392305360e-03 1.800988941675231e-03
9.286236149572297e-04 -1.536083991295169e-03
2.328837571246989e-03 8.716920593314465e-04
6.796581106246409e-02 4.000237535263610e-02
-5.730127059173968e-03 4.417762364749606e-02
1.946063134519022e-01 2.208414334789645e-01
5.696394513093533e-02 -9.485393793337017e-02
-2.615385484549637e-01 -5.080572078520014e-02
-7.821730497108127e-02 1.130635781239722e-02
1.193795351785700e-02 -2.215677322709813e-03
-6.561374360998300e-01 -9.884424848633464e-02
-4.115142244082306e-02 4.087665383440044e-02
-2.569772875172775e-02 -8.007515550295577e-02
2.943812867400239e-02 -7.327250140445475e-02
-7.505771045288791e-02 2.694359128010276e-02

-4.128769247128421e-02 -5.866528649086302e-02
-5.803287410060640e-02 -1.594839517333116e-01
-6.852566912759926e-03 -9.251680985615580e-03
-2.375194291517185e-02 5.775901401723091e-03
6.231283617529160e-03 1.489805752217892e-02
2.556709294706036e-04 1.216248868687749e-03
-3.324784208654945e-02 -5.783278081067757e-02
-3.560895538219546e-02 -5.680073162233067e-02
-1.174169201562238e-02 1.185578178858713e-01
4.102433287299248e-02 1.323955590013154e-01
1.346186724407323e-02 2.287233651551844e-02
-8.792641635363215e-02 -1.719304585910407e-02
-8.967853490280031e-02 -5.390194464941681e-02
-8.606334021394316e-02 -1.697092655488963e-02
7.637928428186860e-01 1.585195439271545e-01
9.111151796214825e-02 4.256796627165119e-02
-2.556814122777153e-02 -5.870376282541837e-02
2.197199024177962e-02 5.790336582310560e-02
1.435249488764887e-01 -8.202390015210534e-02
6.089001507506192e-02 4.943543781173297e-02
-1.164769440513463e-02 8.967643921756210e-03
1.923303094581377e-02 5.274505098880270e-03
3.141232241199606e-03 -6.796199303111142e-03
-2.387254296073952e-03 5.019399556799832e-03
1.196405783511569e-02 -2.222373189123121e-03
-6.561309571872169e-01 -9.889372152388809e-02
-4.112509867891259e-02 4.087791125230597e-02
-2.570112944301553e-02 -8.005429583273591e-02
2.940809951009440e-02 -7.327547093630286e-02
-7.503580200105585e-02 2.696500723157646e-02
-5.760313577293238e-02 2.283851034761798e-02
2.965420880144480e-02 4.246427568794198e-02
-5.582998095052196e-02 2.091177805774269e-02
-7.676777205796383e-02 2.336354464749826e-02
3.142820182629007e-02 7.084358692676139e-02
7.993158587538264e-01 -1.783839505443735e-01
-1.305746163103679e-02 -7.046452714522736e-02
1.989843265928018e-02 -1.586203990232826e-02
7.798840784613600e-02 -3.174737556186303e-03
7.667775553311432e-02 -1.889064737959500e-01
7.910129808748539e-02 5.292049694170580e-02
1.317252995193481e-01 4.240448287367330e-01
3.974535611072969e-02 8.873547432857665e-02
4.875566389016674e-02 4.943760514018920e-02
-4.985819439135913e-02 3.563579115979010e-03
-3.842617472490292e-02 5.044897860084246e-02
-8.884427161673375e-02 2.250448645442080e-02
8.668631882367729e-01 2.567404570105574e-01
1.234214151991417e-01 -8.107520145927017e-03
1.481434932065346e-01 4.870706119773043e-02
-9.219158144754167e-03 1.451900756134227e-02
2.530358472162463e-02 -1.692955760150236e-02
-2.756280337484944e-03 7.846225949029579e-03
9.707050508558959e-03 1.691263867871555e-02
7.292839892929748e-02 4.761508428908613e-02
-2.824733550645493e-03 5.104238319451598e-02
1.314677150875615e-01 1.956730517298553e-01
1.018483551160780e-01 -1.805913088900121e-02
-2.100974339321765e-01 -4.630255294734821e-02
-7.015560428721891e-02 5.168995232256191e-02
-1.279216786555550e-01 -5.767822257171831e-02
-1.070935896744803e-01 -8.480443324348491e-02
1.482413600459714e-02 -3.887497038944041e-02
7.348098065528733e-03 2.776933746195089e-02
8.601471904807759e-03 -1.465175684414524e-02
2.310718724105602e-02 1.496619253341425e-04

1.444837754070339e-02 7.879476362386743e-02
3.992528460507837e-02 4.416978382893103e-02
1.287760294200562e-02 6.871447858922218e-04
2.047934580448719e-02 -4.703731195291225e-02
-9.223710567229154e-02 1.022927001331439e-01
1.123183649192607e+00 2.144662288251183e-01
4.600509766289074e-02 1.229281373701580e-01
5.126589032332755e-02 6.279597464890650e-02
-1.492260051186516e-02 -6.697180611156175e-03
-3.867101513775635e-02 1.369658061017222e-02
8.545811878047295e-03 5.626832027534254e-03
1.548663240816677e-01 -1.201965538971557e-01
-5.811933633376541e-03 -7.712200010265877e-02
3.084680257776020e-02 -8.602860040810231e-02
1.175411926044047e-01 1.128444108286062e-01
7.204059724142671e-02 -1.923269285607230e-02
4.135011715256471e-02 -4.638832122790725e-02
6.736447637480712e-02 7.199866001136204e-02
1.191563567368430e-02 -2.250579617992725e-03
-6.559872930591926e-01 -9.876753683420586e-02
-4.123234287443813e-02 4.089969317060349e-02
-2.561728971183417e-02 -8.015767298687618e-02
2.950475043025737e-02 -7.335904381635595e-02
-7.515228747147501e-02 2.692964163561546e-02
4.065587716116068e-02 -7.419822897550134e-02
4.434227380767512e-02 -2.850057809031369e-02
-1.847210661276336e-01 -1.426047611169938e-01
-8.576460094404702e-02 1.698570954976483e-01
1.167198697032202e-01 9.246844513169051e-03
3.564656233368741e-02 -1.004595170660480e-01
-5.544822667523043e-02 3.052094195468071e-02
3.680858612135312e-02 3.628886980882488e-02
-5.759673763058169e-03 6.587483281314370e-03
-5.778518102764810e-02 -2.901355611319257e-02
-7.913212903283246e-03 7.014608112409937e-02
7.317425245625632e-01 3.038494477823185e-01
4.460891467951777e-02 3.361671067600498e-02
-3.360250790697256e-02 2.890186448022927e-02
1.620532284898358e-01 1.404932535158385e-01
2.715813945106674e-02 -1.239028358666426e-01
-1.898875022322129e-01 -9.971051462250250e-03
-3.292547854593259e-02 3.387668037717017e-03
-4.302740010245208e-02 -6.343295580218168e-02
1.555757755224367e-02 -2.639083875198102e-02
-1.452667246206158e-01 2.593125150562638e-01
2.448029977947382e-01 5.045406160278362e-04
-1.103916231668675e-02 3.521836250288349e-02
-4.349821170821077e-01 1.342408803154768e-01
1.026056835738905e-01 7.404780379365634e-02
2.522561017075352e-02 1.109968758414154e-01
2.728692753405101e-02 3.073553542958555e-02
-2.487352442038353e-02 2.418649586053581e-02
-4.012201883962880e-02 -2.068704468682612e-02
-3.189918415602437e-02 -1.962234398068906e-03
-9.068659635622264e-02 -5.336224145680598e-02
-8.454281600928386e-02 -2.364343841031450e-02
8.739217149983684e-01 6.798685205387187e-02
6.610564636247716e-02 7.498359356972366e-02
-1.075277534258647e-02 -7.998221952419775e-02
7.964548254691420e-02 1.128799767385239e-01
-6.580738620367620e-02 2.357316056496507e-01
-2.659099846586309e-01 -2.628889958863644e-01
2.045758686163050e-05 4.399812693891360e-05
2.454066371924251e-05 -2.379020137399010e-04
-6.144454008688954e-05 1.230786999647136e-05
-4.878334387465467e-05 -6.963423426514792e-05

-2.890387266144671e-02 -4.970534199564261e-02
-9.027219428993132e-03 -9.390152527846693e-02
6.058750122708433e-04 9.184287005957571e-03
-2.738574220012846e-03 8.035397716732201e-02
8.501691288475255e-02 1.485407984462131e-02
3.599271065112269e-02 4.231113238199435e-02
1.277218866909036e-01 6.829922237085212e-04
-1.005133234978212e-02 -8.998040370460270e-02
-2.625316096340404e-04 -7.311441732646040e-04
-1.190481574284817e-04 -7.439634349408870e-04
7.054617716325696e-04 -2.749691919369806e-04
-2.672939518820095e-04 7.588112962492389e-04
-9.140845105789551e-02 -5.232423892026299e-02
-8.774013265879121e-02 -2.150790879616284e-02
8.095490422803700e-01 1.037101592132614e-01
7.738198826132098e-02 8.702807592461556e-02
-8.332260958462405e-04 -6.572580824905035e-02
4.890192758751384e-02 9.313989753745242e-02
-1.999995412615886e-02 -9.748041627783154e-02
3.210060282610028e-02 -1.882893724839837e-02
6.371352495841011e-02 2.906260731959327e-02
1.811875662666422e-02 -8.105943611395500e-02
-3.768206864562610e-03 2.791207726437486e-02
-1.178967550550229e-02 1.401264279335293e-01
-5.688851238087889e-02 2.607754395636174e-02
3.170529095630332e-02 4.286640687400977e-02
-4.780259340096224e-02 -3.144552509261566e-02
-1.102013108034954e-01 3.719808756810113e-02
1.692811501194303e-02 8.832011121834717e-02
7.644191786660300e-01 -8.504729026081359e-02
1.195828093580672e-02 -2.226637866891123e-03
-6.560431908124870e-01 -9.891087029248244e-02
-4.116142999025663e-02 4.092184461506645e-02
-2.570881662550588e-02 -8.006441970725052e-02
2.942538204725383e-02 -7.333140736206359e-02
-7.507820573963410e-02 2.699787994888321e-02
8.881119649521659e-02 2.574237749218361e-02
6.825273665753507e-03 4.426177954663865e-02
1.618845675470742e-01 1.726260087969597e-01
8.052380111333796e-02 -1.631321068752367e-01
-1.792383374112605e-01 -3.204187922551609e-02
1.977162267701838e-02 -2.028668197342480e-02
8.378734907266165e-02 7.086999354310029e-02
2.831717418651807e-03 6.184797891728196e-02
-4.711578295593539e-02 7.366671905947451e-02
7.280032352251421e-02 1.279964254447864e-01
-4.354548214161386e-02 -6.097430492772671e-02
-4.041221465878353e-02 7.059805743572223e-02
-4.606391038626012e-02 -1.040875826404035e-01
2.143206158505825e-02 -1.038194176101155e-01
1.371269314270939e-02 5.644779052512083e-02
2.835347962539606e-02 -3.131700006235745e-02
-7.110364315732441e-03 3.394105567332519e-02
-4.233481981952896e-02 5.308444537848198e-02
3.702632212815336e-02 8.947777913499096e-02
4.903290825518159e-02 4.803735232898403e-02
-3.474424732489185e-02 -4.535165369209423e-02
-1.137761776913837e-01 8.019812092616779e-02
-8.807433795712825e-02 3.398393264831444e-02
8.302417338503350e-01 1.807764403581605e-01
4.768789125350240e-02 1.613857801148282e-02
7.508645238629058e-02 3.117554119850644e-02
-7.658040140123829e-02 1.021978509433057e-01
1.732652344248390e-01 -7.281142647258017e-02
3.460141038787490e-02 2.549255976059995e-02
8.799620473614307e-02 1.426054437143593e-01

7.945250609473577e-02 -3.127155783262247e-02
1.521322912569005e-02 2.730045186909798e-02
-4.858136794362269e-02 8.429754295012977e-03
1.009016232211789e-01 -6.314103498177542e-02
8.819770196977672e-02 -3.515430181510248e-02
6.966876688422236e-02 5.075488113632681e-02
5.920417816570048e-02 -9.393773701614571e-03
8.643005705160457e-02 2.512611143071384e-02
-6.424489107986232e-02 7.578371606714206e-02
1.285476195909422e-01 -3.200797441960745e-02
-2.010096817415938e-03 1.770980112765704e-03
5.166251122940563e-02 1.167807839673655e-01
-1.170910152691182e-02 -8.675662784553030e-02
2.141579907606376e-02 -2.784714349227905e-02
1.885669122324491e-01 7.543961609540960e-03
2.200096949315476e-02 -2.221762579894826e-01
5.664190492798248e-02 7.332071157644089e-02
1.295204533111596e-01 3.184341659827840e-01
1.196987437518895e-02 -2.214313709739025e-03
-6.561206531480615e-01 -9.891808804360983e-02
-4.113175093131811e-02 4.090072920970762e-02
-2.570028607543965e-02 -8.002682129694531e-02
2.940672666204226e-02 -7.329841511857396e-02
-7.503049407166659e-02 2.698282543009154e-02
-5.854393833693551e-02 2.209375034507742e-02
2.932153708218600e-02 4.153295261943363e-02
-5.080317045192330e-02 -1.344539638450755e-02
-1.032854890312835e-01 3.373236316367239e-02
3.987256318064245e-02 8.641268872287346e-02
7.709352119514280e-01 -1.831241134686611e-01
-5.277980261190859e-02 -3.434267934171099e-02
-2.854021854494327e-02 -9.480330652358518e-02
-1.920602273987353e-02 -8.383456139662366e-03
-9.105834251135201e-03 7.488896827391686e-02
4.481192422293255e-02 -3.271987707835900e-03
1.651539355676153e-02 -5.971403868292191e-03
-9.184760294862220e-02 -5.225552135790038e-02
-8.955686440547454e-02 -1.945544567776849e-02
7.607984957743145e-01 9.243677911183532e-02
6.456983924969004e-02 8.222090488485802e-02
-4.130022028134782e-04 -6.213341590706173e-02
6.411075674066288e-02 6.970248064094375e-02
4.022094496015276e-02 8.880860430074865e-02
4.872057624878511e-02 4.942440556136371e-02
-4.198427804903931e-02 -3.161948687918655e-02
-7.761219546818308e-02 5.012382764798609e-02
-7.619624040166494e-02 3.778992529470857e-02
8.485510200211286e-01 2.566625679460031e-01
-2.154304550012626e-02 -1.318951231643573e-01
1.917525962141841e-02 -1.660981447435979e-01
-6.410049744171748e-03 8.950892416492868e-03
1.618117441616143e-03 2.063188581716270e-03
8.753381418961368e-03 8.779986671068081e-03
-6.292299521926412e-03 8.050088093155139e-03
1.051210127470124e-02 2.079592648430709e-03
-2.979598500125295e-02 1.712633477014691e-02
-1.720844930403869e-01 2.693516092044525e-01
-7.758958141657615e-02 1.583902568001637e-01
-1.238275532945082e-01 -1.819115688489588e-01
-2.212011825573485e-01 -2.252584048987643e-01
4.246830555607955e-02 4.929821874206852e-02
-1.853092778440245e-02 5.464482218703159e-02
2.968793322313505e-01 6.033984200993699e-02
1.735548733222815e-01 -2.042108629983036e-02
-2.211299823486222e-01 1.398508444729653e-01
-3.099896905099526e-02 2.120506927896417e-01

-2.318697576964488e-02 -1.336519454502662e-01
3.002505461369349e-02 -7.869391704370217e-02
7.973231522799898e-02 2.372093960446784e-02
-2.052707347640676e-02 -9.473921230869219e-02
7.845658362954514e-03 4.099874252291313e-02
8.948206449913634e-03 8.388124668175320e-02
4.883115973753014e-02 9.557113978474562e-02
5.128196750223744e-02 5.041973950423439e-02
-1.067184269962287e-02 -1.801934245929761e-02
-8.558228048119838e-02 -1.126445999399861e-02
-4.286189410258511e-02 -5.747796168850071e-03
5.463795835212959e-01 2.201676263250207e-01
-7.435445357673245e-02 1.019429565743096e-02
2.782517384007864e-02 4.371152796063806e-02
-3.200622216653090e-02 -2.695100420255106e-03
-6.105012643388731e-02 6.583775590861904e-02
3.082037140801959e-02 3.183277704325802e-02
3.119572467549174e-01 -2.662670798709086e-01
4.649054215284048e-02 -1.993447367109604e-02
1.260546802734415e-01 3.981544789851258e-02
-5.001316897332229e-03 2.435080823232331e-02
2.023268979036831e-02 -3.018021686509676e-02
3.446362341858038e-03 4.377520596668926e-04
2.377752665329312e-02 1.909189764323990e-02
3.785556317164072e-02 -2.513384785996059e-02
-1.710773801221028e-02 -2.744526921970957e-02
1.216446134156147e-01 7.478264719689032e-02
4.041399420410997e-02 -1.449020761602249e-01
-9.859464630544614e-02 2.925386803293134e-02
5.862340253935415e-03 2.322868629581595e-02
8.941378268050428e-02 3.892921402300804e-02
1.641330382667569e-02 5.970791479162590e-02
4.735283267010847e-02 1.977170790982055e-01
3.641764079166517e-02 2.854026965935670e-02
-1.589573464573369e-01 -1.444931295127709e-01
-8.335422814880138e-02 -5.114276746240517e-03
1.227399568349182e-01 4.779110747214089e-01
-9.863144540417489e-02 2.871290377371253e-01
-3.801684922188757e-05 1.572205001623818e-04
3.358481041429982e-04 2.079011895695168e-04
-1.203995212344968e-04 -1.525857477381404e-04
1.157335641631757e-05 7.725339884147905e-05
-9.249083719022291e-03 -6.377050867095604e-02
-7.706437437501829e-04 -8.490071069887671e-02
-9.739288618211650e-02 3.597973222479823e-02
5.722550201708212e-02 1.782023439715127e-01
1.060854068879202e-01 -3.762472309007240e-03
-3.520199074608151e-02 2.387664638436500e-02
-9.095163006588077e-02 -5.335433047478313e-02
-8.692157210629790e-02 -2.099609626637079e-02
8.168113992027339e-01 9.877968770433525e-02
6.784884069661723e-02 8.622161343335467e-02
6.327754970180195e-03 -6.171163908987549e-02
3.835295808734283e-02 9.888822278851314e-02
1.196618373296718e-02 -2.226525393279340e-03
-6.561243241323272e-01 -9.876727333494066e-02
-4.116867028629848e-02 4.085826962498781e-02
-2.564483494859406e-02 -8.004899709862651e-02
2.948371041755447e-02 -7.327455141346406e-02
-7.507420614531009e-02 2.690271792338620e-02
1.101525342003926e-02 2.988833819305047e-02
4.103518072769424e-02 3.712425295194478e-02
-7.746348917741691e-02 3.465700321414725e-02
1.682294558123468e-01 -1.422858737110154e-02
-3.936765068457141e-02 1.787744820362256e-01
8.757821584559102e-01 4.203316229268079e-01

6.816481270031778e-02 3.770282669371593e-02
-1.091484590279539e-02 5.569316061330906e-02
9.610159271729109e-02 2.487621613105041e-01
6.526193191689847e-02 -5.530873267605956e-02
-2.152483690751999e-01 -1.290221295129843e-01
-8.348257212129531e-02 4.295802479144411e-04
-3.635969653013102e-02 -6.743535340244054e-02
-3.532508153602856e-02 -4.108510652664332e-02
-2.281109158958908e-01 -7.874374711238018e-02
-4.660694313450896e-02 8.850100163350086e-02
2.576638456024759e-04 5.664570611615515e-02
-4.507290335990216e-02 -8.157777610912437e-03
-5.691155821044424e-03 -6.083872678712002e-02
4.841069655528670e-02 -4.446907106762750e-03
6.338231752693534e-03 2.485627874326435e-01
3.754087211522099e-01 -1.962535650591449e-01
-4.519412502359963e-02 4.331306920761118e-02
-2.098222504520704e-01 5.342729072572187e-01
2.122429806889772e-01 1.448766082490933e+00
-1.224262136873884e+00 7.488924472748163e-01
-1.298255539116598e-06 3.347496869012925e-07
2.108795564626654e-06 1.195821181627323e-06
2.681656773096877e-07 -9.679649503947570e-07
6.307207034032863e-08 5.418115364127808e-08
1.195207417998484e-02 -2.215428835938167e-03
-6.561295176314568e-01 -9.885102380229383e-02
-4.115614898414911e-02 4.089525146806702e-02
-2.566859401291105e-02 -8.006176387899371e-02
2.943591277380081e-02 -7.329732907950910e-02
-7.505226447181940e-02 2.694585086480025e-02
-2.276181721029983e-02 -8.482616535446122e-02
3.483748217481483e-02 -1.223616505553305e-01
6.498035088179047e-03 -1.030550951125800e-02
2.218430082874905e-02 4.676091336668773e-02
3.985207851252954e-02 -1.937705223281217e-02
1.575092393287295e-02 6.449221151616088e-03
3.964860910396011e-02 9.051448446659485e-02
4.906323494402534e-02 4.869511005926710e-02
-3.249766387224527e-02 -1.725908350367700e-02
-5.412476461656217e-02 1.764588364974175e-02
-6.303519316713262e-02 3.317508596643876e-02
8.313780794926317e-01 1.977151261751709e-01
3.124391893518505e-02 5.709548358231878e-02
-5.870291011031855e-03 9.874405849988363e-02
2.964655948750937e-02 -3.429380244803087e-02
3.576698996245281e-02 5.207701834960840e-02
-8.750491392065256e-03 4.405770628244204e-02
1.343398752424562e-02 5.502472101290749e-02
2.116494200105904e-02 -1.227747052796779e-01
9.224113686004103e-02 -5.873095236840039e-02
6.905598287578828e-02 -8.781545357375248e-02
-1.376364109157576e-01 1.798131912524833e-02
3.631491522690449e-02 1.582950705986736e-02
7.571829812949882e-02 -3.513479509681663e-02
-8.674340811890308e-02 -4.964627604418618e-02
-8.287894403193623e-02 -1.863948343441149e-02
9.274085781449244e-01 2.192374770907845e-01
1.044423193103900e-01 1.006789100756603e-01
1.288287116707382e-02 -8.086835604122318e-02
6.172808044511442e-02 1.134166213319330e-01
-5.008943481948743e-02 1.805087640012419e-02
3.293215922259706e-02 3.924307174068851e-02
-3.148423680064527e-02 -1.875147138182239e-02
-1.411300032102792e-01 -8.375846042758730e-03
5.759179628372209e-02 1.017002076522537e-01
1.032861726301485e+00 -2.458969457643913e-01

-9.160376401737276e-02 -5.232486923504314e-02
-8.800951078661762e-02 -2.140745194689663e-02
8.050844686804359e-01 1.029788633697507e-01
7.570351124981749e-02 8.577924860699614e-02
-1.060105105446654e-03 -6.534855184259590e-02
4.940602145976548e-02 9.266434975467970e-02
8.325945088719254e-02 6.910468218913836e-02
-3.356690527067312e-05 6.599964927638415e-02
-3.364444828757073e-02 7.862499123556085e-02
6.534036304108899e-02 1.080202933826855e-01
-4.584982065656690e-02 -7.003545414727079e-02
-5.006469721600093e-02 8.646987622318501e-02
-3.392984246732750e-02 -1.025927644077751e-01
2.336070402269936e-02 -9.258952374370852e-02
3.949365589048949e-02 7.231685443318610e-02
3.196826088607856e-02 -5.081696016877967e-02
-2.053309700917965e-04 4.888782224487572e-02
-4.266843770650746e-02 9.082045023868847e-02
5.512797434525198e-02 1.464376790207130e-02
8.667004027676127e-02 3.411080915858548e-02
-4.300180221249737e-02 6.397042340912312e-02
9.673844503677682e-02 -5.719426582259336e-02
4.149488786689420e-02 1.333460432108252e-02
5.289167506231885e-02 4.259588491730266e-02
-4.432892659305141e-02 -9.388102235375667e-02
1.808096320477865e-02 -8.621864860722016e-03
3.448221369682043e-02 3.815222095274983e-02
4.231903990935702e-02 -4.695413744770727e-02
-8.425599265138285e-03 1.060299715127737e-02
-7.453727112105943e-02 8.232926075342111e-02
8.945477383876128e-02 2.480131592364506e-02
3.123383262107739e-03 4.571429626107529e-02
6.210252772090904e-02 1.219779483136850e-01
6.726821321715783e-02 -6.494501824145262e-02
-1.025620684092608e-01 -4.196753509457529e-02
-1.698984351955730e-02 -1.075634481940440e-01
-2.973961695974477e-02 -4.781431878778445e-02
-7.533050465855908e-03 -9.335400317226728e-02
-9.890561216672903e-03 -4.254357178172213e-03
-1.462305375330421e-03 8.883453786512312e-02
8.240169295650635e-02 6.767067910599364e-03
3.994548054017034e-02 2.405907880503144e-02
1.195481223296774e-02 -2.226362013003683e-03
-6.560680958515093e-01 -9.891915070142685e-02
-4.115143647298693e-02 4.091869460333655e-02
-2.570836417365118e-02 -8.005259640653499e-02
2.941647670336166e-02 -7.332220659943245e-02
-7.506358428275917e-02 2.699531454264606e-02
3.216634984290338e-02 8.914340214501186e-02
4.957200362557210e-02 4.881077346220454e-02
-4.124794929424990e-02 -2.708100660937866e-02
-8.188238390774597e-02 7.974016042874993e-02
-7.731417448796273e-02 6.410555342843209e-02
9.272569613284856e-01 6.398496674517834e-02
-5.223626464400074e-02 3.564402293390440e-02
3.404203267339312e-02 4.504469239178039e-02
-3.791900826204594e-02 -2.595219293473410e-02
-9.774518412706094e-02 -1.310250056416336e-03
-1.231434497255368e-02 9.713030796868173e-02
7.955271866812232e-01 1.510103699351196e-01
9.675532731130372e-02 1.982614555020259e-02
1.938460751697549e-02 5.529632100200375e-02
6.749105601528511e-02 4.863650492565792e-02
2.536006031975780e-02 -7.745467777539833e-02
-6.147428634242829e-02 2.000842112214775e-03
1.173767726675300e-02 9.169846002938607e-02

2.202278355124121e-02 1.865027065415976e-01
-2.226139651142897e-02 1.387982161703928e-01
4.923594511902486e-04 7.195878336589201e-03
7.032974862145538e-03 -2.358026833522016e-03
-3.159740287831742e-03 -7.430292853718858e-04
-2.534180976241952e-04 1.799687029314703e-03
7.527097133508774e-02 4.333708878036806e-02
-4.077104923273455e-03 5.446378522504745e-02
1.631934428026570e-01 1.854084804163748e-01
1.664126209938336e-02 -3.717485425148249e-02
-2.031626672666073e-01 -4.365655681971344e-02
-8.012023801156498e-02 2.082688850367845e-02
-9.596419311598827e-03 1.843001785692495e-02
-6.378165743252558e-02 9.496733018236014e-03
-3.040373048053669e-02 6.255483549071883e-02
5.534773219853462e-02 -9.120946563870576e-02
-5.944661472349186e-02 -2.823410532907225e-02
1.639232429046954e-02 -4.060359998811391e-02
-5.360708332665898e-02 3.203736058863828e-02
3.248699108558692e-02 4.022983313968830e-02
-5.600146717891284e-02 8.905408414392177e-03
-9.071142416543220e-02 -4.086288532708761e-03
5.931949618279434e-03 9.442843740082266e-02
8.579835438943437e-01 8.517059574989552e-02
-4.012313976796235e-02 -9.491163399767721e-02
1.871763040984198e-02 -4.403803031947792e-02
1.045744443445821e-01 8.066679757062953e-02
8.782456932830295e-02 -1.551569183021007e-01
-3.074460030620818e-02 4.845455675075255e-02
-1.116028544188805e-01 1.759018380321524e-01
1.194466370578808e-02 -2.227934256287035e-03
-6.559814680895214e-01 -9.884016457468742e-02
-4.118365455628449e-02 4.093834378515152e-02
-2.568055618670353e-02 -8.010022961694104e-02
2.947058311147348e-02 -7.336753984306756e-02
-7.513099025087204e-02 2.698124311269894e-02
3.539469566131193e-02 9.052072774963449e-02
4.724932326760357e-02 4.917035063328780e-02
-1.886232526657566e-02 -1.674874568651438e-03
-6.374348022906246e-02 2.865728855691004e-02
-7.706207654382645e-02 5.429159735705216e-02
9.304246068173611e-01 1.357686724635740e-01
-5.797186816762868e-04 -5.273168322768926e-02
1.304173302051314e-02 -5.180834512420517e-02
-6.680081520923058e-02 3.743503380368757e-02
1.348779489237379e-01 2.155061353330062e-01
1.752694514185229e-01 -8.125470419700284e-04
3.366828369704720e-02 1.177715949882861e-01
9.562051936236410e-02 -4.246480706729051e-02
1.460096606630596e-01 -8.735925259970513e-04
-2.847534902923765e-02 -5.866781012212931e-03
2.178758403284134e-02 2.159461944135132e-02
8.593336956320177e-04 1.087831631568330e-02
-1.355195230185147e-02 1.807826722378871e-02
-2.188620414723062e-01 -1.134810548651070e-02
9.695603725032541e-02 -3.571102967642476e-02
6.301068853349905e-04 -9.080986077365250e-04
-7.242261913525560e-04 -1.034112350917995e-03
-2.854208568500995e-04 3.330971230031213e-04
-7.587457740463062e-05 8.988720459771171e-04
-9.180345190431878e-02 -5.138241890063549e-02
-9.039787348054081e-02 -1.957568045893779e-02
7.746357044949297e-01 9.563392089182210e-02
5.524727140385109e-02 8.900818655978317e-02
6.437129458220735e-03 -6.941677917482944e-02
5.970773745180848e-02 1.024705045893424e-01

2.953578525527156e-01 8.546651922231188e-02
-7.346643179447110e-02 3.073798100920773e-02
1.662317698836563e-04 -4.319305202672735e-04
-4.606058592410838e-04 -1.417929487740936e-04
2.978010299800752e-05 1.490715949362021e-04
-2.468390602399686e-04 -5.385243855479885e-05
1.195047909112391e-02 -2.235598374365038e-03
-6.560622371322551e-01 -9.889894801358151e-02
-4.116922538066388e-02 4.092087609145028e-02
-2.569505049083936e-02 -8.005244624673852e-02
2.943399043125658e-02 -7.332474230211750e-02
-7.507338376507336e-02 2.698505960056657e-02
8.206907441767480e-02 3.939433389303309e-02
9.379268992812949e-02 6.601763016425209e-02
8.307679364228953e-03 4.046209371942824e-02
3.806066933308012e-03 -6.372453915028789e-02
2.267301911173887e-02 -1.677516936297290e-03
5.247059330047904e-02 -2.865338681233276e-03
-9.062004874923041e-02 -5.368111035933029e-02
-8.719912606249301e-02 -2.312781420499943e-02
8.347728608212008e-01 8.355054298978265e-02
9.245582939308021e-02 8.166253493167300e-02
-2.354214652484441e-03 -6.809755288168812e-02
4.814368500782844e-02 9.714777233839450e-02
3.504001802298350e-02 9.268155907411310e-02
4.790242694707059e-02 4.793995872260172e-02
-6.763199943261145e-02 -1.699707663080452e-03
-2.421781095265151e-02 7.935914924881782e-02
-7.759542458680944e-02 4.953338533412120e-02
8.651296890386153e-01 1.553277914816578e-01
-2.972510821146758e-02 -3.618140192017372e-02
-2.317199737516067e-02 -8.078755408929225e-02
-9.541378996069182e-03 -8.967937325053371e-04
-3.582999319679166e-02 9.268934846248260e-02
6.885286049579889e-02 4.090537844140373e-02
1.231440678035006e-02 3.749240659198565e-02
7.771748533712526e-02 5.302977694002348e-02
-6.155384547708565e-03 5.289165756104954e-02
7.419805379568593e-02 1.538454038340474e-01
1.093519659170811e-01 3.422275875118293e-02
-1.409181829595765e-01 -4.047499780795253e-02
-1.298459896960314e-02 4.709568176640969e-02
-5.098603121573841e-02 3.403952862110539e-02
3.452279064879247e-02 4.314457892072995e-02
-6.570595506940161e-02 -2.284936714231018e-02
-7.923925112776441e-02 8.581676336689624e-03
-2.483088216492673e-03 1.018552264594977e-01
8.412873341140910e-01 1.292192153025627e-01
-4.529733943589832e-02 -1.053810077783712e-01
-2.115877496090988e-03 -8.617679657666251e-02
4.331070282047361e-03 1.144160390737479e-01
6.790934673338343e-02 -1.031660405454535e-02
-1.136875391311876e-02 3.540444304967277e-02
-9.264535705957309e-02 4.794975046157596e-02
-3.876769385806253e-02 -9.046789408865608e-02
1.764846563708608e-03 -8.487589675362709e-03
4.719874924584731e-02 2.482233379152294e-03
7.306473717486877e-03 -7.722866948667306e-02
5.767349821036541e-03 1.346376392373291e-02
-1.565365019417942e-02 1.253705201296453e-01
8.771787313180120e-02 -8.826536886661711e-03
2.621892846935486e-02 3.861051069375650e-02
1.687262985776816e-02 1.004895544913193e-01
8.251268500919445e-02 -8.140508147915494e-02
-4.793000831703392e-02 -6.558101142201993e-02
-5.300710699863117e-03 -1.860444280241580e-02

-3.694210660529709e-02 1.275608510773267e-02
-9.121636417555813e-02 1.800507430370951e-02
-6.597402491632952e-02 2.742761934349562e-02
7.050620322940284e-03 -5.373031879872089e-02
-2.624877563775423e-02 -1.066771381102895e-02
-1.469165341319217e-02 -8.267117597444532e-02
-9.114098778619215e-02 -4.903994326008500e-02
-9.268632866120284e-02 -1.472665642522166e-02
7.395287851631415e-01 1.239154701767779e-01
5.233757873273089e-02 1.044288249296829e-01
4.186016617493228e-03 -7.640824421967769e-02
1.021058568534401e-01 9.343985286650186e-02
6.451014935533699e-02 4.680952670733235e-02
-9.107681087212395e-03 5.560721194337961e-02
1.496752287172783e-01 2.007931453203014e-01
6.442638982397526e-02 1.569956118037822e-02
-2.164981658899957e-01 -4.648634959725002e-02
-1.073237199854112e-01 5.555038346423834e-02
-2.698000366857724e-02 -4.356919006588061e-02
5.312576046727510e-03 -4.056595694021779e-02
-4.714705427336187e-02 -5.908197038742778e-02
4.044137378833949e-02 2.910145242235341e-01
1.735008655020513e-01 -3.531432677824800e-02
1.866506659569952e-01 -7.628483453644913e-02
1.065025684893787e-01 -3.627047823308294e-02
5.716700997528990e-02 2.448174264952370e-02
-2.206331214956215e-02 4.977842031259672e-02
6.693247620329199e-02 -1.269641281708275e-02
3.294269863363656e-03 -2.988840727433806e-02
1.450492916534533e-03 2.117597562736541e-02
-6.807503498592023e-02 -1.405126660149260e-01
2.423907761654835e-01 2.037364863160492e-01
3.070216983118614e-06 2.548724423949297e-04
5.115814436570941e-04 1.397344024318265e-04
1.482350422244082e-04 -1.127600339883129e-04
-1.145697772159959e-04 2.088942114952030e-04
1.389881941407869e-01 -2.306960640063502e-01
2.297811510692723e-01 -2.073597290146669e-01
2.131045930063957e-03 -5.433118940914990e-04
-1.400317773309300e-03 -3.845491487689927e-04
3.869499619885019e-05 -8.916562636870682e-04
5.591551920253446e-04 -4.582042140627516e-04
1.192616685154720e-02 -2.195936002846045e-03
-6.559681872918294e-01 -9.919345885964885e-02
-4.107454200222341e-02 4.103126084856650e-02
-2.580180377093794e-02 -8.003441429107427e-02
2.931581191637179e-02 -7.343604805323659e-02
-7.503287007812516e-02 2.716822278656868e-02
3.881646261118304e-02 9.077116512923165e-02
4.899321455559123e-02 4.921082935841720e-02
-3.498601415898454e-02 2.047605482018378e-03
-5.604595275035771e-02 2.178853811188747e-02
-6.716518474030780e-02 3.546324565382435e-02
8.509729250628838e-01 1.713880376220182e-01
-4.608454620761240e-02 2.369040595817177e-02
3.357801163197605e-02 3.928002863170627e-02
-4.975956006975440e-02 1.405313652088325e-02
-1.202116909213986e-01 -4.682703847331243e-02
2.693080887138527e-02 1.201208655709573e-01
1.065980621397583e+00 1.994191558432812e-02
-4.027296244464722e-02 -6.797128767084987e-02
4.336768606782387e-03 -2.480689784613329e-02
1.714650938006652e-01 1.106126963552498e-01
1.696594009773146e-01 -2.557521149542831e-01
-8.339524922371772e-02 1.097768422599622e-01
-3.931157356326855e-01 4.156054963130359e-01

-5.976473478805180e-02 -5.711548296408651e-02
-1.779828877203823e-02 -1.445261432870978e-02
-3.393054169901837e-01 5.557169794408085e-01
1.313052957321461e-01 2.957559284798357e-01
-9.412945852000902e-02 -1.286269281736005e-02
-3.132192641258906e-01 -6.918895150285542e-01
9.276301702114380e-02 2.336527081631053e-02
1.045383967744024e-02 4.520084364725709e-02
1.561284715010618e-01 1.560320687879385e-01
8.184575756733835e-02 -1.759000289473579e-01
-1.664148834812526e-01 -2.256901174751832e-02
2.645307610503609e-02 3.035443749575205e-02
-9.200709083408552e-02 -5.538526935654002e-02
-8.483118762680947e-02 -2.765865577531521e-02
8.776675345862479e-01 -9.599905205733501e-02
6.763338642081994e-02 5.829235719752276e-02
8.958660873137540e-03 -7.856214929760086e-02
8.945569584462805e-02 1.407762000368563e-01
-7.130344346633495e-02 1.544392205336172e-02
2.321673066769402e-02 4.876474570447829e-02
-1.565336655786206e-02 3.387895424743942e-02
-4.183313717546787e-02 8.316065355779848e-02
3.969786962419326e-02 4.368355696408954e-02
3.759155207793492e-01 -4.133934500642211e-01
-1.547566603010366e-02 -4.924496831802056e-02
-1.367715423193744e-02 -5.708045470445464e-02
-1.936238878285178e-02 1.970869906915351e-01
1.709253773486542e-01 2.154398639086723e-01
4.486294240416146e-02 4.076684478754161e-04
-1.720844615248495e-01 2.151550043144367e-02
-2.341066773938693e-02 -5.349695859176813e-02
1.390383625640628e-02 -1.344794897379776e-02
3.245236984559453e-01 -4.505729188041678e-01
-2.625696016105848e-01 -5.860254977540074e-01
1.514888278062248e-01 1.066951666923373e-01
9.867922597414897e-01 9.716263946725927e-01
1.196767722724355e-02 -2.233674380995585e-03
-6.561275830418958e-01 -9.885783387916217e-02
-4.115647121360864e-02 4.086681222773998e-02
-2.567273050604941e-02 -8.003472954236912e-02
2.944789340691421e-02 -7.327618267678629e-02
-7.504795452149145e-02 2.694548550501042e-02
5.635854202647309e-02 -4.438685404702911e-03
8.853236472008040e-02 1.820810991734960e-02
-6.652550861317332e-02 6.032974127503370e-02
1.672558198885781e-01 1.070769945248233e-02
-2.938598083906530e-02 4.600426366994089e-02
4.489585020947580e-03 2.235485088271092e-01
4.271659045666389e-02 8.927192186195841e-02
4.869742858100710e-02 5.040050733573848e-02
-3.715864267586455e-02 -2.300875018711463e-02
-1.025387300865895e-01 6.451870481071663e-02
-9.174942476699161e-02 6.653817359822764e-03
7.579064498245012e-01 2.862420015469492e-01
8.844161609101692e-02 6.737846896581375e-02
5.604316173884615e-03 6.055294297926491e-02
-4.396259865695284e-02 9.246001785776033e-02
8.201288895806473e-02 1.315287015059228e-01
-5.082978815547608e-02 -7.301772589448312e-02
-7.708182754357300e-02 3.376672678758898e-02
-2.392613976743667e-02 -3.509214417920490e-02
-5.388445119885423e-02 -8.424352406537047e-02
6.603405205157981e-03 -5.650189895887306e-02
-7.046467046066390e-02 -3.379731830454447e-02
2.160668965476390e-03 4.899873675297185e-02
1.386208889268512e-02 1.557227354006691e-02

1.149990744648977e-01 1.596886956746401e-02
1.754419743501118e-02 4.740812624889496e-02
3.782889309274285e-02 9.541285392547171e-02
2.437761296211938e-02 -4.739555364054290e-02
-7.669065243980261e-02 -5.184147137855603e-02
-8.906614485322361e-03 -7.428012464962150e-03
-3.029114404956101e-02 -1.046370726924797e-01
2.556169470991512e-02 -3.863400909769825e-02
1.058730825847461e-01 1.660029158357758e-02
1.738830164063688e-02 -9.786105966827846e-02
5.902143352578795e-03 7.179026604621215e-02
-3.449551275743423e-02 1.350994906730606e-01
-2.793890018721732e-03 -7.843810995035572e-02
4.226635316447041e-02 -8.469533273279803e-02
1.438557605981023e-02 5.313283495078121e-02
3.507712778182020e-02 -4.485839146883738e-02
7.651637517974681e-02 -4.554650307010322e-02
8.198978729089806e-02 9.739479506049463e-02
-9.221163016906142e-02 -5.304459783142781e-02
-8.940252165354032e-02 -2.211163762769012e-02
7.750322087092483e-01 6.129047294328547e-02
6.570347105437757e-02 8.824264951748027e-02
1.118698525367483e-02 -6.005730593090031e-02
5.871662158134940e-02 8.003056206939091e-02
-4.877301055604123e-02 -2.485186683174640e-02
-6.573876335888401e-02 -1.150626323775211e-01
-4.279365689880904e-03 -8.158280321388127e-03
-2.726480705357713e-02 1.433960674511918e-02
1.581557227509544e-02 7.161721353324697e-03
1.582532773174946e-02 1.127068678623845e-02
1.196640196527907e-02 -2.205681711348016e-03
-6.561211558325156e-01 -9.898284199745649e-02
-4.111900136766620e-02 4.091101962810028e-02
-2.574654456174966e-02 -8.000789553709935e-02
2.938624353221080e-02 -7.330043946075164e-02
-7.501434754208548e-02 2.702115451940091e-02
-6.076420425957026e-02 2.118765974951407e-02
2.790644668306521e-02 4.302423347047137e-02
-3.535239959531846e-02 -3.928586149926752e-02
-1.125413536441100e-01 4.520249046722492e-02
4.057036691535994e-02 9.899090432448526e-02
6.769283120563314e-01 -2.440231612349794e-01
-1.891374455476427e-03 -4.055143024329234e-02
-6.950361472612172e-03 -2.509512995738588e-02
1.155338214675095e-01 1.495522586119980e-01
8.652477212711691e-03 5.310012215519515e-02
-1.515067796505897e-01 2.500167075355087e-02
1.465810971257825e-02 -9.347770100829896e-02
3.033754228466455e-02 -5.840828872696023e-03
6.819630622079304e-02 1.272581048151417e-02
-1.916154197417996e-01 1.110504082209816e-01
2.398951012412319e-01 -3.172411143375876e-03
5.162092846310068e-02 -5.833365239469306e-04
1.082183964422926e-01 3.598062256801164e-01
6.265020389843116e-02 8.533905051522710e-02
-9.778948197972424e-03 7.574275235762509e-02
3.428414065656851e-02 7.797440408903665e-02
7.934284303764479e-02 2.261937406497748e-02
-7.693989811698243e-02 -2.832686508657857e-02
-2.522213072858225e-02 4.421956274607653e-02
4.072899952225332e-02 9.001971876507607e-02
4.844751603303540e-02 4.977609484628085e-02
-8.772819918044159e-03 -4.819145761181171e-02
-1.069845735948595e-01 3.343740287280909e-02
-8.175395744707950e-02 4.886680642655285e-02
8.047432191910569e-01 2.351509609240563e-01

2.361657051689271e-02 -1.544610121741909e-01
3.506301131211357e-02 -8.241799116745684e-02
5.874784532947556e-02 -8.520754769671445e-02
-1.014115145660988e-01 -3.049093740666372e-02
1.789968170061607e-02 1.897746758260719e-02
5.616469070248384e-02 5.419620392813455e-04
4.495441762456490e-02 9.175162693743759e-02
4.982590983644770e-02 4.944596383929024e-02
-1.561548504692334e-02 -8.884077431628100e-03
-8.744157514286344e-02 9.300287988611174e-04
-6.860104922020031e-02 2.251609462529758e-03
6.937106186536005e-01 2.411317079988303e-01
2.045613771446065e-03 1.238512191939662e-02
7.392003961095896e-02 3.918041337838498e-02
8.088811242367163e-04 5.022336746234719e-02
-1.372845036387844e-03 -1.112097296757984e-01
-8.154365479455692e-03 3.838707395598631e-02
1.854338172868382e-01 8.288939849230317e-02
8.092760855556051e-03 -1.076338328339881e-01
5.980136641918439e-03 -8.621246334070826e-02
-8.674840803101336e-02 1.950566374115723e-01
1.806569792312571e-01 6.221523009966079e-02
2.844789007762647e-02 -1.784070353961133e-02
-9.322368694782737e-02 6.454991739708074e-02
-3.794287121870312e-03 -3.820534983454497e-02
-8.098506573351345e-02 -6.532575306883624e-02
5.113590673008979e-02 -1.469858745590425e-02
-3.941747565229212e-02 -5.668909099976585e-02
-4.199643075881419e-02 2.738829204919933e-02
1.737195296424007e-02 -5.500907251361530e-03
-6.390203416549100e-03 9.148974343033720e-03
3.054920061720997e-02 2.963384039449136e-02
-9.515006931287827e-02 4.547595300280526e-03
2.199476452690874e-01 -4.907335759205765e-03
4.328728298346131e-02 8.616378939032254e-02
7.527981370675193e-01 5.592883514637337e-01
-9.048918975546993e-02 -5.231410726653411e-02
-8.475213626793990e-02 -1.978578883841151e-02
8.490745394252037e-01 1.385791533664747e-01
5.238370684465738e-02 9.576180566469904e-02
1.021934264366295e-02 -3.775052422399468e-02
8.554663769737602e-03 9.164884002607715e-02
8.026149026055759e-02 4.623551183905958e-02
7.130734689586657e-03 5.694641535347757e-02
1.077771544279737e-01 1.873336795899415e-01
3.587046352755727e-02 1.430743536588534e-02
-2.037181836870995e-01 -7.758111557374678e-02
-8.643569165980977e-02 1.147829232252137e-02
1.197625810361132e-02 -2.234524124941284e-03
-6.561068886784408e-01 -9.870456759359310e-02
-4.121065302387163e-02 4.082965752097371e-02
-2.562331543841764e-02 -8.003467753976543e-02
2.953540452870769e-02 -7.325988337366654e-02
-7.509886834823475e-02 2.686965414062156e-02
-7.567627616177676e-02 3.316672872172647e-03
1.904432875866055e-02 4.404111146216842e-02
-2.893977238102160e-02 5.835793833822297e-03
-2.850630676258084e-02 9.115081019853846e-02
3.369795675133391e-02 2.399926484256683e-02
1.609305855135884e-01 -4.300613989652821e-01
-1.881533015677825e-01 1.120331662877659e-01
-1.436200118876921e-01 3.805751562118359e-02
1.918777016645180e-03 -3.326727380400489e-03
-7.186106197672367e-03 2.612795618226559e-03
3.489797777474292e-03 1.420176881096530e-03
-2.765050509303815e-03 2.228746086788584e-03

-9.097879271083474e-02 -5.437285485086259e-02
-8.746824529292570e-02 -2.363118719960296e-02
8.373709331202582e-01 6.368559814373306e-02
9.030323156180597e-02 7.167685943239545e-02
-4.372171591246735e-03 -6.584967268041901e-02
4.923986128148358e-02 9.926697452460029e-02
1.190220975539262e-02 -2.230898848179745e-03
-6.561279517556374e-01 -9.912449269494532e-02
-4.105694762644593e-02 4.099022274632422e-02
-2.568093531569409e-02 -8.012170341271543e-02
2.931569324892997e-02 -7.333384863232252e-02
-7.501554309119220e-02 2.704840259485912e-02
3.877590179209139e-02 8.859160421908287e-02
4.872168536538465e-02 4.888727390440310e-02
-3.582820518449423e-02 -5.146786668508794e-03
-4.906438356266071e-02 5.378806029527209e-02
-1.033672762230429e-01 2.445173817554327e-02
8.681409030370922e-01 2.491508074876789e-01
-4.109772111465508e-02 -8.158350945147772e-02
-1.934844251803718e-02 -8.059077433305280e-02
-1.926537739644273e-02 1.149248305606158e-01
3.240403419625931e-02 6.867518343533216e-02
7.073105722963017e-03 5.710504021950452e-02
-1.075434497235682e-01 2.609759403297376e-02
7.763771336394036e-02 5.880616150213566e-03
1.177822512781298e-01 2.835492286905893e-02
-1.810941869364247e-02 1.344485831288592e-02
3.577404761975726e-02 -3.301142530193618e-02
-2.702825540954001e-03 2.749359134507295e-02
2.334454093662311e-02 4.105544150618731e-02
6.849507304830271e-02 5.339162581963549e-02
-8.665715438100935e-03 4.950704199978565e-02
1.517297347181984e-01 9.915835302077208e-02
3.784231373356335e-02 1.579839904309016e-02
-1.870068727778907e-01 3.330332062254510e-02
-7.012777508289016e-02 8.046959602490705e-02
-5.709993976981120e-02 2.280638002121794e-02
-6.210906056077128e-02 -4.966108483422844e-02
1.530300009262190e-02 -1.766027243341670e-02
-4.500752695344541e-02 2.289878194203959e-02
1.215987270535990e-02 3.555605832709403e-02
-7.875083203582704e-03 2.978843932053393e-02
-5.827199732507060e-02 2.665287930832242e-02
3.164975083601651e-02 4.368485372855812e-02
-4.308735930774354e-02 -1.309631420137875e-03
-7.387930837720834e-02 1.466352216829195e-02
1.100640442816698e-02 7.541217422301963e-02
7.255738356118138e-01 -8.468368762532093e-02
4.732267138554257e-02 -1.942689517959069e-02
2.345801587277400e-02 2.132510090466149e-02
-1.376879231405265e-01 1.776722796066927e-01
2.127637070695595e-01 -3.148627519331580e-02
8.204180953456745e-02 -1.384137083846521e-01
1.574459513727551e-01 6.173095142795098e-02
-1.581026373571081e-02 -1.112610644399395e-01
2.817735891581388e-02 -3.346226563617164e-02
9.243009111955887e-02 2.452988820331137e-02
-1.755416228255203e-02 -1.192347353540889e-01
-4.043813615129679e-05 1.643064124939202e-02
5.425801386596760e-02 1.151399742315370e-01
-1.462134269712492e-02 3.354924134717348e-01
-2.289848103419306e+00 4.790538716497041e-01
1.885565741194053e-07 -3.955515069607120e-07
-1.361613138879809e-06 -3.326896928696679e-07
2.594661139518337e-08 1.129885112911338e-07
-8.651167066458035e-08 7.022468690473963e-08

-4.906431631940556e-02 -9.787547730542576e-02
1.693524824401704e-02 -1.043526866261623e-01
2.956710681917683e-03 6.832695404897603e-02
3.494752035955048e-02 -3.590466080703778e-02
-2.769365355818387e-02 3.859366171278976e-02
-6.427362783605493e-02 4.402343630796349e-02
1.195526458126401e-02 -2.225233107326864e-03
-6.560617911550294e-01 -9.889555950767143e-02
-4.116236126009046e-02 4.091836657836043e-02
-2.569765009158126e-02 -8.005871495073363e-02
2.942903883394041e-02 -7.332443870321742e-02
-7.507355132817820e-02 2.698526716511838e-02
9.788283908286220e-02 6.804304565654817e-02
-7.882905769910584e-03 7.784682290777489e-02
-6.087676971147429e-02 1.565188843708339e-02
2.267652603563135e-03 7.624758003105854e-02
2.181115975199975e-02 -4.523388208311416e-02
-1.941221848105892e-02 -1.772496328596922e-04
-2.551245435177232e-02 -1.016694263393545e-01
2.666877958863974e-02 -2.021985137029832e-02
5.191302374190113e-02 2.939387668007784e-02
2.407511176737645e-02 -6.812814731485987e-02
-1.506997666324321e-03 1.870339052400754e-02
-2.395677777317357e-02 1.223577102052945e-01
-9.145190185003320e-02 -5.246161372501253e-02
-8.783837535852630e-02 -2.164876604774241e-02
8.091322130470857e-01 1.006262524032847e-01
7.774023874575672e-02 8.587146905038354e-02
-9.171204590532455e-04 -6.572677575034024e-02
4.925667128839906e-02 9.324226635401703e-02
9.469776211766751e-02 2.682540413855243e-02
6.006436066271486e-03 5.210162961088844e-02
1.526800263891437e-01 1.688961161341570e-01
9.224003855986823e-02 -1.490905612548004e-01
-1.755333442521667e-01 -2.903165588476605e-02
1.541180216362805e-02 -1.310926765407586e-02
-5.671599135545249e-02 3.073231792856122e-02
3.240508869918560e-02 4.415838725797368e-02
-5.161169267840097e-02 -3.196992264532694e-02
-1.039207449922907e-01 3.023474830663968e-02
5.549117071792634e-03 8.491520910730244e-02
7.572715115533862e-01 1.466004679723008e-02
7.576646449142956e-02 6.927741571111851e-02
2.318028307004189e-02 5.806905832448752e-02
1.391923220088792e-02 6.391012315307620e-02
7.361074162766260e-02 5.175727023046425e-02
-7.684115410816424e-02 -2.111997573978111e-02
-2.946411021860518e-02 1.390732757907074e-01
3.228543432228827e-02 8.856907049413752e-02
4.953215244148454e-02 4.854068846558993e-02
-6.171398143248230e-02 -4.047118577804566e-02
-1.011595644786203e-01 1.120006790500652e-01
-7.697518633250049e-02 3.867873550175588e-02
8.585105826279736e-01 6.205925446329534e-02
-3.315894902872397e-02 -5.623762150531790e-02
-7.029844371972099e-03 -9.531101058472692e-02
1.643316522166771e-02 5.546944768475492e-04
-6.835104927045709e-03 8.294944015124364e-02
1.028320847168877e-01 1.509572448557320e-02
5.025993427199701e-02 5.248731152741093e-02
5.136174008566098e-02 2.184883207673759e-02
7.726739373447913e-02 3.858563811449411e-02
-2.987084994223955e-02 9.445178103227467e-02
1.306314169020064e-01 -1.222327681277510e-01
4.395338331908533e-02 3.060545428307932e-02
9.891095222451844e-02 1.034625124264928e-01



==> anc/ternarie_4445/Monodromy/start_parameters <==
66

1.924316919018999e+01 1.224693466849836e+01
-1.439784601744470e+00 -9.778349014567680e-01
-1.153483616564265e+00 -1.101368677436774e+00
3.796660240855967e-02 2.334677901880502e-01
8.990030055188716e-02 1.189885513730273e-01
-4.259302404197653e-01 3.412264714176864e-01
1.292117176665144e-03 -1.608783821432464e-02
-6.757054280470031e-03 -1.793693020887139e-02
-1.552475900673624e-02 -1.097316560999830e-02
3.728471352714529e-01 -1.452421575201053e-01
-1.261782135574859e-03 1.970220272556084e-03
-5.757176235263408e-04 2.037562851751939e-03
-8.074816000884165e-05 1.983421756105848e-03
4.596678268474545e-03 -7.559806894330976e-04
-2.649074082802566e-01 5.066044882200665e-02
4.749591745829905e+00 -3.924879752478697e-01
-1.178426637163638e-03 -6.299423984140398e-01
2.103636681998706e-01 9.823878114681182e-01
8.836722862340402e-04 4.769332847075486e-02
-1.072389033906293e-03 4.005223172541377e-02
-1.070108822930984e-02 -8.918609896371994e-01
7.591834168266838e-03 -5.369557603936152e-03
4.392048378792066e-03 -2.198822375684752e-03
5.629147161816746e-04 -1.179218766247245e-02
-8.013150405433273e-02 5.831284061971517e-01
-4.229806310071890e-04 -2.363053505381645e-04
5.606926122272755e-05 -9.032902285011349e-05
1.230475239494774e-04 -4.410990200499304e-05
5.999001999825846e-04 7.445041877094147e-03
1.113360708183603e-01 -3.744545235902705e-01
-3.741424144384488e+00 -1.882692611210605e-01
-5.015191924067615e-01 -6.163410989751069e-01
-6.499410930394012e-01 9.161656953150970e-01
7.191902076939224e-03 -7.259656468349147e-02
1.780056922977392e-02 -3.796941359510835e-02
5.228926566762745e-01 -6.664512883570088e-01
-5.362093256345954e-04 -1.560205915815836e-03
1.066797234456074e-03 9.209841194645350e-04
5.082828038150445e-03 -7.187410096289343e-03
-4.102850666486904e-01 3.756869554616316e-01
5.766742277673523e-04 1.605923661576775e-04
4.638115657958846e-04 2.387894340478142e-04
3.064096102664456e-04 1.031597693322174e-04
-3.879457264465837e-03 5.451826527075463e-03
3.053314136180345e-01 -2.046685735599719e-01
3.073138220136381e+01 1.225622671126129e+01
-1.701452744774090e-01 1.948326011286681e+00
2.257979973282683e+00 1.476383643178391e+00
-1.352850131232190e-01 1.328495142318144e-02
-9.462272678811172e-02 6.744841252861775e-02
-6.832482916733505e-01 1.677044543429901e-01
-1.509049855596319e-02 -4.805068992918043e-03
-7.847791238834410e-03 -4.438996234107858e-03
-1.618152009570455e-02 -8.589217843844389e-04
4.328697406279973e-01 4.910953077674830e-02
4.229960192062735e-04 -1.494971835720237e-03
-4.351879674403114e-04 -6.168331631982556e-04
-5.752266870714508e-04 -1.147960538746307e-04
4.784323538975076e-03 -5.169916298292226e-04
-2.850664397073462e-01 -7.348013508518768e-02
2.063055306745175e-04 -5.739662824037554e-05
1.470808632338912e-04 -6.598433084044840e-05
6.814662944308677e-05 -5.539772339957685e-05
9.535992177845790e-05 -4.983994531454513e-05
-3.553025892194477e-03 -2.745499226254935e-04
1.792371322295225e-01 7.640080290733198e-02



==> anc/ternarie_4445/Monodromy/start_parameters_good <==
66

1.924316919018999e+01 1.224693466849836e+01
-1.439784601744470e+00 -9.778349014567680e-01
-1.153483616564265e+00 -1.101368677436774e+00
3.796660240855967e-02 2.334677901880502e-01
8.990030055188716e-02 1.189885513730273e-01
-4.259302404197653e-01 3.412264714176864e-01
1.292117176665144e-03 -1.608783821432464e-02
-6.757054280470031e-03 -1.793693020887139e-02
-1.552475900673624e-02 -1.097316560999830e-02
3.728471352714529e-01 -1.452421575201053e-01
-1.261782135574859e-03 1.970220272556084e-03
-5.757176235263408e-04 2.037562851751939e-03
-8.074816000884165e-05 1.983421756105848e-03
4.596678268474545e-03 -7.559806894330976e-04
-2.649074082802566e-01 5.066044882200665e-02
4.749591745829905e+00 -3.924879752478697e-01
-1.178426637163638e-03 -6.299423984140398e-01
2.103636681998706e-01 9.823878114681182e-01
8.836722862340402e-04 4.769332847075486e-02
-1.072389033906293e-03 4.005223172541377e-02
-1.070108822930984e-02 -8.918609896371994e-01
7.591834168266838e-03 -5.369557603936152e-03
4.392048378792066e-03 -2.198822375684752e-03
5.629147161816746e-04 -1.179218766247245e-02
-8.013150405433273e-02 5.831284061971517e-01
-4.229806310071890e-04 -2.363053505381645e-04
5.606926122272755e-05 -9.032902285011349e-05
1.230475239494774e-04 -4.410990200499304e-05
5.999001999825846e-04 7.445041877094147e-03
1.113360708183603e-01 -3.744545235902705e-01
-3.741424144384488e+00 -1.882692611210605e-01
-5.015191924067615e-01 -6.163410989751069e-01
-6.499410930394012e-01 9.161656953150970e-01
7.191902076939224e-03 -7.259656468349147e-02
1.780056922977392e-02 -3.796941359510835e-02
5.228926566762745e-01 -6.664512883570088e-01
-5.362093256345954e-04 -1.560205915815836e-03
1.066797234456074e-03 9.209841194645350e-04
5.082828038150445e-03 -7.187410096289343e-03
-4.102850666486904e-01 3.756869554616316e-01
5.766742277673523e-04 1.605923661576775e-04
4.638115657958846e-04 2.387894340478142e-04
3.064096102664456e-04 1.031597693322174e-04
-3.879457264465837e-03 5.451826527075463e-03
3.053314136180345e-01 -2.046685735599719e-01
3.073138220136381e+01 1.225622671126129e+01
-1.701452744774090e-01 1.948326011286681e+00
2.257979973282683e+00 1.476383643178391e+00
-1.352850131232190e-01 1.328495142318144e-02
-9.462272678811172e-02 6.744841252861775e-02
-6.832482916733505e-01 1.677044543429901e-01
-1.509049855596319e-02 -4.805068992918043e-03
-7.847791238834410e-03 -4.438996234107858e-03
-1.618152009570455e-02 -8.589217843844389e-04
4.328697406279973e-01 4.910953077674830e-02
4.229960192062735e-04 -1.494971835720237e-03
-4.351879674403114e-04 -6.168331631982556e-04
-5.752266870714508e-04 -1.147960538746307e-04
4.784323538975076e-03 -5.169916298292226e-04
-2.850664397073462e-01 -7.348013508518768e-02
2.063055306745175e-04 -5.739662824037554e-05
1.470808632338912e-04 -6.598433084044840e-05
6.814662944308677e-05 -5.539772339957685e-05
9.535992177845790e-05 -4.983994531454513e-05
-3.553025892194477e-03 -2.745499226254935e-04
1.792371322295225e-01 7.640080290733198e-02



==> anc/ternarie_4445/Monodromy/successFlag <==
28

0

0

0

0

0

0

0

0

0

0

0

0

0

0

0

0

0

0

0

0

0

0

0

0

0

0

0

0



==> anc/ternarie_4445/README <==

Steps:

1) In the folder 'Eval', we evaluate to find a random point: 
>> bertini input_eval start_good

The file 'function' contains the point, we change the name of the file to 'start_parameters_good' and change the first line from '1' (meaning 1 point) to '60' (meaning 60 coordinates), copying it to folder Monodromy

modifica in runMonodromy line 66
[nOrig,Orig] = ReadInStart(30,'start_good');
[nNew,New] = ReadInStart(30,'start_found');

modifica n= numero variabili

modifica sortSym

2) We then perform monodromy loops changing these 60 coordinates.  In Matlab, we use 'runMonodromy()'.  This uses parameter homotopies via 'input_move' to move and then refines the endpoints using Newton's method via 'input_newton'.

The file sortSym.m does the sorting to determine which are distinct up to symmetry.





